Precision measurement of the $B_{c}^{+}$ meson mass

A precision measurement of the $B_{c}^{+}$ meson mass is performed using proton-proton collision data collected with the LHCb experiment at centre-of-mass energies of $7, 8$ and $13$ TeV, corresponding to a total integrated luminosity of $9.0 \,{\rm fb}^{-1}$. The $B_{c}^{+}$ mesons are reconstructed via the decays $B_{c}^{+} \rightarrow J\mskip -3mu/\mskip -2mu\psi\mskip 2mu \pi^+$, $B_{c}^{+} \rightarrow J\mskip -3mu/\mskip -2mu\psi\mskip 2mu \pi^+ \pi^- \pi^+$, $B_{c}^{+} \rightarrow J\mskip -3mu/\mskip -2mu\psi\mskip 2mu p \bar{p} \pi^+$, $B_{c}^{+} \rightarrow J\mskip -3mu/\mskip -2mu\psi\mskip 2mu D_{s}^{+}$, $B_{c}^{+} \rightarrow J\mskip -3mu/\mskip -2mu\psi\mskip 2mu D^{0} K^{+}$ and $B_{c}^{+} \rightarrow B_{s}^{0} \pi^{+}$. Combining the results of the individual decay channels, the $B_{c}^{+}$ mass is measured to be $6274.47 \pm 0.27 \,({\rm stat}) \pm 0.17 \,({\rm syst}) \mathrm{\,Me\kern -0.1em V}/c^{2}$. This is the most precise measurement of the $B_{c}^{+}$ mass to date. The difference between the $B_{c}^{+}$ and $B_{s}^{0}$ meson masses is measured to be $907.75 \pm 0.37 \,({\rm stat}) \pm 0.27 \,({\rm syst}) \mathrm{\,Me\kern -0.1em V}/c^{2}$.

==> figs/Fig1a.C <==
{
//=========Macro generated from canvas: MyCan/
//=========  (Fri Apr 10 14:11:50 2020) by ROOT version5.34/18
   TCanvas *MyCan = new TCanvas("MyCan", "",0,23,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   MyCan->Range(6075,-1040.312,6575,5461.637);
   MyCan->SetFillColor(0);
   MyCan->SetBorderMode(0);
   MyCan->SetBorderSize(2);
   MyCan->SetTickx(1);
   MyCan->SetTicky(1);
   MyCan->SetLeftMargin(0.15);
   MyCan->SetRightMargin(0.05);
   MyCan->SetTopMargin(0.05);
   MyCan->SetBottomMargin(0.16);
   MyCan->SetFrameLineWidth(2);
   MyCan->SetFrameBorderMode(0);
   MyCan->SetFrameLineWidth(2);
   MyCan->SetFrameBorderMode(0);
   
   TH1D *frame_262268c0__1 = new TH1D("frame_262268c0__1","A RooPlot of "M(J/#psi#pi^{+})"",80,6150,6550);
   frame_262268c0__1->SetBinContent(1,5136.54);
   frame_262268c0__1->SetMaximum(5136.54);
   frame_262268c0__1->SetEntries(1);
   frame_262268c0__1->SetDirectory(0);
   frame_262268c0__1->SetStats(0);
   frame_262268c0__1->SetLineWidth(2);
   frame_262268c0__1->SetMarkerStyle(20);
   frame_262268c0__1->GetXaxis()->SetTitle("#it{m}(#it{J}#kern[-0.3]{/}#kern[-0.1]{#it{#psi#pi^{+}}}) [MeV/#it{c}^{2}]");
   frame_262268c0__1->GetXaxis()->SetNdivisions(505);
   frame_262268c0__1->GetXaxis()->SetLabelFont(132);
   frame_262268c0__1->GetXaxis()->SetLabelOffset(0.02);
   frame_262268c0__1->GetXaxis()->SetLabelSize(0.06);
   frame_262268c0__1->GetXaxis()->SetTitleSize(0.072);
   frame_262268c0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_262268c0__1->GetXaxis()->SetTitleFont(132);
   frame_262268c0__1->GetYaxis()->SetTitle("Candidates / (5.0 MeV/#it{c}^{2})");
   frame_262268c0__1->GetYaxis()->SetNdivisions(505);
   frame_262268c0__1->GetYaxis()->SetLabelFont(132);
   frame_262268c0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_262268c0__1->GetYaxis()->SetLabelSize(0.06);
   frame_262268c0__1->GetYaxis()->SetTitleSize(0.072);
   frame_262268c0__1->GetYaxis()->SetTitleFont(132);
   frame_262268c0__1->GetZaxis()->SetLabelFont(132);
   frame_262268c0__1->GetZaxis()->SetLabelSize(0.06);
   frame_262268c0__1->GetZaxis()->SetTitleSize(0.072);
   frame_262268c0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_262268c0__1->GetZaxis()->SetTitleFont(132);
   frame_262268c0__1->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(80);
   grae->SetName("TheData");
   grae->SetTitle("Histogram of binData_plot__B_DTF_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,6152.5,1099);
   grae->SetPointError(0,2.5,2.5,32.65494,33.65494);
   grae->SetPoint(1,6157.5,1102);
   grae->SetPointError(1,2.5,2.5,32.70015,33.70015);
   grae->SetPoint(2,6162.5,1048);
   grae->SetPointError(2,2.5,2.5,31.87669,32.87669);
   grae->SetPoint(3,6167.5,1006);
   grae->SetPointError(3,2.5,2.5,31.22144,32.22144);
   grae->SetPoint(4,6172.5,1069);
   grae->SetPointError(4,2.5,2.5,32.19939,33.19939);
   grae->SetPoint(5,6177.5,1030);
   grae->SetPointError(5,2.5,2.5,31.59751,32.59751);
   grae->SetPoint(6,6182.5,1030);
   grae->SetPointError(6,2.5,2.5,31.59751,32.59751);
   grae->SetPoint(7,6187.5,1071);
   grae->SetPointError(7,2.5,2.5,32.22996,33.22996);
   grae->SetPoint(8,6192.5,1013);
   grae->SetPointError(8,2.5,2.5,31.33159,32.33159);
   grae->SetPoint(9,6197.5,1039);
   grae->SetPointError(9,2.5,2.5,31.7374,32.7374);
   grae->SetPoint(10,6202.5,1010);
   grae->SetPointError(10,2.5,2.5,31.28443,32.28443);
   grae->SetPoint(11,6207.5,1060);
   grae->SetPointError(11,2.5,2.5,32.06148,33.06148);
   grae->SetPoint(12,6212.5,1013);
   grae->SetPointError(12,2.5,2.5,31.33159,32.33159);
   grae->SetPoint(13,6217.5,982);
   grae->SetPointError(13,2.5,2.5,30.84087,31.84087);
   grae->SetPoint(14,6222.5,1111);
   grae->SetPointError(14,2.5,2.5,32.83542,33.83542);
   grae->SetPoint(15,6227.5,1093);
   grae->SetPointError(15,2.5,2.5,32.56433,33.56433);
   grae->SetPoint(16,6232.5,1175);
   grae->SetPointError(16,2.5,2.5,33.78192,34.78192);
   grae->SetPoint(17,6237.5,1207);
   grae->SetPointError(17,2.5,2.5,34.2455,35.2455);
   grae->SetPoint(18,6242.5,1378);
   grae->SetPointError(18,2.5,2.5,36.62479,37.62479);
   grae->SetPoint(19,6247.5,1565);
   grae->SetPointError(19,2.5,2.5,39.06324,40.06324);
   grae->SetPoint(20,6252.5,2099);
   grae->SetPointError(20,2.5,2.5,45.31757,46.31757);
   grae->SetPoint(21,6257.5,2621);
   grae->SetPointError(21,2.5,2.5,50.69814,51.69814);
   grae->SetPoint(22,6262.5,3400);
   grae->SetPointError(22,2.5,2.5,57.81166,58.81166);
   grae->SetPoint(23,6267.5,4379);
   grae->SetPointError(23,2.5,2.5,65.6759,66.6759);
   grae->SetPoint(24,6272.5,4822);
   grae->SetPointError(24,2.5,2.5,68.94242,69.94242);
   grae->SetPoint(25,6277.5,4638);
   grae->SetPointError(25,2.5,2.5,67.6047,68.6047);
   grae->SetPoint(26,6282.5,4015);
   grae->SetPointError(26,2.5,2.5,62.866,63.866);
   grae->SetPoint(27,6287.5,3039);
   grae->SetPointError(27,2.5,2.5,54.62939,55.62939);
   grae->SetPoint(28,6292.5,2229);
   grae->SetPointError(28,2.5,2.5,46.71493,47.71493);
   grae->SetPoint(29,6297.5,1728);
   grae->SetPointError(29,2.5,2.5,41.07223,42.07223);
   grae->SetPoint(30,6302.5,1454);
   grae->SetPointError(30,2.5,2.5,37.63463,38.63463);
   grae->SetPoint(31,6307.5,1226);
   grae->SetPointError(31,2.5,2.5,34.51785,35.51785);
   grae->SetPoint(32,6312.5,1080);
   grae->SetPointError(32,2.5,2.5,32.36716,33.36716);
   grae->SetPoint(33,6317.5,1036);
   grae->SetPointError(33,2.5,2.5,31.69084,32.69084);
   grae->SetPoint(34,6322.5,1028);
   grae->SetPointError(34,2.5,2.5,31.56634,32.56634);
   grae->SetPoint(35,6327.5,958);
   grae->SetPointError(35,2.5,2.5,30.45561,31.45561);
   grae->SetPoint(36,6332.5,997);
   grae->SetPointError(36,2.5,2.5,31.07927,32.07927);
   grae->SetPoint(37,6337.5,997);
   grae->SetPointError(37,2.5,2.5,31.07927,32.07927);
   grae->SetPoint(38,6342.5,939);
   grae->SetPointError(38,2.5,2.5,30.14719,31.14719);
   grae->SetPoint(39,6347.5,956);
   grae->SetPointError(39,2.5,2.5,30.42329,31.42329);
   grae->SetPoint(40,6352.5,961);
   grae->SetPointError(40,2.5,2.5,30.50403,31.50403);
   grae->SetPoint(41,6357.5,880);
   grae->SetPointError(41,2.5,2.5,29.16901,30.16901);
   grae->SetPoint(42,6362.5,980);
   grae->SetPointError(42,2.5,2.5,30.80894,31.80894);
   grae->SetPoint(43,6367.5,865);
   grae->SetPointError(43,2.5,2.5,28.91513,29.91513);
   grae->SetPoint(44,6372.5,923);
   grae->SetPointError(44,2.5,2.5,29.88503,30.88503);
   grae->SetPoint(45,6377.5,898);
   grae->SetPointError(45,2.5,2.5,29.47082,30.47082);
   grae->SetPoint(46,6382.5,934);
   grae->SetPointError(46,2.5,2.5,30.0655,31.0655);
   grae->SetPoint(47,6387.5,854);
   grae->SetPointError(47,2.5,2.5,28.72756,29.72756);
   grae->SetPoint(48,6392.5,871);
   grae->SetPointError(48,2.5,2.5,29.01694,30.01694);
   grae->SetPoint(49,6397.5,937);
   grae->SetPointError(49,2.5,2.5,30.11454,31.11454);
   grae->SetPoint(50,6402.5,895);
   grae->SetPointError(50,2.5,2.5,29.42073,30.42073);
   grae->SetPoint(51,6407.5,924);
   grae->SetPointError(51,2.5,2.5,29.90148,30.90148);
   grae->SetPoint(52,6412.5,923);
   grae->SetPointError(52,2.5,2.5,29.88503,30.88503);
   grae->SetPoint(53,6417.5,842);
   grae->SetPointError(53,2.5,2.5,28.52154,29.52154);
   grae->SetPoint(54,6422.5,882);
   grae->SetPointError(54,2.5,2.5,29.20269,30.20269);
   grae->SetPoint(55,6427.5,895);
   grae->SetPointError(55,2.5,2.5,29.42073,30.42073);
   grae->SetPoint(56,6432.5,889);
   grae->SetPointError(56,2.5,2.5,29.3203,30.3203);
   grae->SetPoint(57,6437.5,953);
   grae->SetPointError(57,2.5,2.5,30.37475,31.37475);
   grae->SetPoint(58,6442.5,893);
   grae->SetPointError(58,2.5,2.5,29.38729,30.38729);
   grae->SetPoint(59,6447.5,861);
   grae->SetPointError(59,2.5,2.5,28.84706,29.84706);
   grae->SetPoint(60,6452.5,870);
   grae->SetPointError(60,2.5,2.5,29,30);
   grae->SetPoint(61,6457.5,906);
   grae->SetPointError(61,2.5,2.5,29.60399,30.60399);
   grae->SetPoint(62,6462.5,872);
   grae->SetPointError(62,2.5,2.5,29.03388,30.03388);
   grae->SetPoint(63,6467.5,912);
   grae->SetPointError(63,2.5,2.5,29.70348,30.70348);
   grae->SetPoint(64,6472.5,884);
   grae->SetPointError(64,2.5,2.5,29.23634,30.23634);
   grae->SetPoint(65,6477.5,936);
   grae->SetPointError(65,2.5,2.5,30.0982,31.0982);
   grae->SetPoint(66,6482.5,892);
   grae->SetPointError(66,2.5,2.5,29.37055,30.37055);
   grae->SetPoint(67,6487.5,908);
   grae->SetPointError(67,2.5,2.5,29.63719,30.63719);
   grae->SetPoint(68,6492.5,866);
   grae->SetPointError(68,2.5,2.5,28.93213,29.93213);
   grae->SetPoint(69,6497.5,889);
   grae->SetPointError(69,2.5,2.5,29.3203,30.3203);
   grae->SetPoint(70,6502.5,896);
   grae->SetPointError(70,2.5,2.5,29.43743,30.43743);
   grae->SetPoint(71,6507.5,895);
   grae->SetPointError(71,2.5,2.5,29.42073,30.42073);
   grae->SetPoint(72,6512.5,892);
   grae->SetPointError(72,2.5,2.5,29.37055,30.37055);
   grae->SetPoint(73,6517.5,848);
   grae->SetPointError(73,2.5,2.5,28.62473,29.62473);
   grae->SetPoint(74,6522.5,871);
   grae->SetPointError(74,2.5,2.5,29.01694,30.01694);
   grae->SetPoint(75,6527.5,878);
   grae->SetPointError(75,2.5,2.5,29.13528,30.13528);
   grae->SetPoint(76,6532.5,858);
   grae->SetPointError(76,2.5,2.5,28.7959,29.7959);
   grae->SetPoint(77,6537.5,857);
   grae->SetPointError(77,2.5,2.5,28.77883,29.77883);
   grae->SetPoint(78,6542.5,926);
   grae->SetPointError(78,2.5,2.5,29.93436,30.93436);
   grae->SetPoint(79,6547.5,859);
   grae->SetPointError(79,2.5,2.5,28.81297,29.81297);
   
   TH1F *Graph_TheData1 = new TH1F("Graph_TheData1","Histogram of binData_plot__B_DTF_M",100,6110,6590);
   Graph_TheData1->SetMinimum(405.6321);
   Graph_TheData1->SetMaximum(5299.789);
   Graph_TheData1->SetDirectory(0);
   Graph_TheData1->SetStats(0);
   Graph_TheData1->SetLineWidth(2);
   Graph_TheData1->SetMarkerStyle(20);
   Graph_TheData1->GetXaxis()->SetNdivisions(505);
   Graph_TheData1->GetXaxis()->SetLabelFont(132);
   Graph_TheData1->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheData1->GetXaxis()->SetLabelSize(0.06);
   Graph_TheData1->GetXaxis()->SetTitleSize(0.072);
   Graph_TheData1->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheData1->GetXaxis()->SetTitleFont(132);
   Graph_TheData1->GetYaxis()->SetNdivisions(505);
   Graph_TheData1->GetYaxis()->SetLabelFont(132);
   Graph_TheData1->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheData1->GetYaxis()->SetLabelSize(0.06);
   Graph_TheData1->GetYaxis()->SetTitleSize(0.072);
   Graph_TheData1->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheData1->GetYaxis()->SetTitleFont(132);
   Graph_TheData1->GetZaxis()->SetLabelFont(132);
   Graph_TheData1->GetZaxis()->SetLabelSize(0.06);
   Graph_TheData1->GetZaxis()->SetTitleSize(0.072);
   Graph_TheData1->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheData1->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_TheData1);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(131);
   graph->SetName("TheSig");
   graph->SetTitle("Projection of mass pdf");
   graph->SetFillColor(1);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#ff3333");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,6145,0);
   graph->SetPoint(1,6145,8.918228221);
   graph->SetPoint(2,6150,8.918228221);
   graph->SetPoint(3,6155,9.411020978);
   graph->SetPoint(4,6160,9.961459351);
   graph->SetPoint(5,6165,10.58028655);
   graph->SetPoint(6,6170,11.28109216);
   graph->SetPoint(7,6175,12.08132172);
   graph->SetPoint(8,6180,13.00374873);
   graph->SetPoint(9,6185,14.07867679);
   graph->SetPoint(10,6190,15.34733236);
   graph->SetPoint(11,6195,16.86727353);
   graph->SetPoint(12,6200,18.72136612);
   graph->SetPoint(13,6205,21.03341087);
   graph->SetPoint(14,6210,23.99698176);
   graph->SetPoint(15,6215,27.93264232);
   graph->SetPoint(16,6220,33.41251066);
   graph->SetPoint(17,6225,41.56723397);
   graph->SetPoint(18,6230,54.98762138);
   graph->SetPoint(19,6235,81.20566256);
   graph->SetPoint(20,6237.5,106.62501);
   graph->SetPoint(21,6238.75,126.4096588);
   graph->SetPoint(22,6240,155.2092938);
   graph->SetPoint(23,6241.25,195.307197);
   graph->SetPoint(24,6242.5,243.7281211);
   graph->SetPoint(25,6243.75,301.5244112);
   graph->SetPoint(26,6245,369.8015781);
   graph->SetPoint(27,6246.25,449.6188252);
   graph->SetPoint(28,6247.5,541.9380662);
   graph->SetPoint(29,6248.75,647.566349);
   graph->SetPoint(30,6250,767.0935515);
   graph->SetPoint(31,6251.25,900.8279152);
   graph->SetPoint(32,6252.5,1048.732638);
   graph->SetPoint(33,6253.75,1210.367285);
   graph->SetPoint(34,6255,1384.838133);
   graph->SetPoint(35,6256.25,1570.76167);
   graph->SetPoint(36,6257.5,1766.245307);
   graph->SetPoint(37,6260,2175.809184);
   graph->SetPoint(38,6262.5,2588.858822);
   graph->SetPoint(39,6263.75,2787.380871);
   graph->SetPoint(40,6265,2975.183161);
   graph->SetPoint(41,6266.25,3148.187163);
   graph->SetPoint(42,6267.5,3302.454361);
   graph->SetPoint(43,6268.75,3434.33416);
   graph->SetPoint(44,6270,3540.606964);
   graph->SetPoint(45,6270.625,3583.284951);
   graph->SetPoint(46,6271.25,3618.614617);
   graph->SetPoint(47,6271.875,3646.369555);
   graph->SetPoint(48,6272.5,3666.37085);
   graph->SetPoint(49,6273.125,3678.489004);
   graph->SetPoint(50,6273.75,3682.645325);
   graph->SetPoint(51,6274.375,3678.812784);
   graph->SetPoint(52,6275,3667.016305);
   graph->SetPoint(53,6275.625,3647.332498);
   graph->SetPoint(54,6276.25,3619.888824);
   graph->SetPoint(55,6276.875,3584.862229);
   graph->SetPoint(56,6277.5,3542.477237);
   graph->SetPoint(57,6278.75,3436.753221);
   graph->SetPoint(58,6280,3305.362327);
   graph->SetPoint(59,6281.25,3151.514008);
   graph->SetPoint(60,6282.5,2978.851511);
   graph->SetPoint(61,6283.75,2791.30898);
   graph->SetPoint(62,6285,2592.963568);
   graph->SetPoint(63,6290,1770.291837);
   graph->SetPoint(64,6291.25,1574.637502);
   graph->SetPoint(65,6292.5,1388.4996);
   graph->SetPoint(66,6293.75,1213.781102);
   graph->SetPoint(67,6295,1051.875715);
   graph->SetPoint(68,6296.25,903.686782);
   graph->SetPoint(69,6297.5,769.6634724);
   graph->SetPoint(70,6298.75,649.8502135);
   graph->SetPoint(71,6300,543.9451396);
   graph->SetPoint(72,6301.25,451.3634407);
   graph->SetPoint(73,6302.5,371.3018411);
   graph->SetPoint(74,6303.75,302.8009758);
   graph->SetPoint(75,6305,244.8030827);
   graph->SetPoint(76,6306.25,196.2031334);
   graph->SetPoint(77,6307.5,155.8922193);
   graph->SetPoint(78,6310,95.8848017);
   graph->SetPoint(79,6312.5,56.96300432);
   graph->SetPoint(80,6315,32.68539791);
   graph->SetPoint(81,6320,9.69681005);
   graph->SetPoint(82,6325,2.876042443);
   graph->SetPoint(83,6330,1.043358639);
   graph->SetPoint(84,6335,0.4383726449);
   graph->SetPoint(85,6340,0.2055273005);
   graph->SetPoint(86,6345,0.1049085807);
   graph->SetPoint(87,6350,0.05730765804);
   graph->SetPoint(88,6355,0.03308810828);
   graph->SetPoint(89,6360,0.02000545352);
   graph->SetPoint(90,6365,0.01257595862);
   graph->SetPoint(91,6370,0.008173689627);
   graph->SetPoint(92,6375,0.00546810782);
   graph->SetPoint(93,6380,0.003751644977);
   graph->SetPoint(94,6385,0.002631937779);
   graph->SetPoint(95,6390,0.001883299382);
   graph->SetPoint(96,6395,0.001371654804);
   graph->SetPoint(97,6400,0.001015034225);
   graph->SetPoint(98,6405,0.0007620197884);
   graph->SetPoint(99,6410,0.0005796038691);
   graph->SetPoint(100,6415,0.0004461492582);
   graph->SetPoint(101,6420,0.0003471998447);
   graph->SetPoint(102,6425,0.0002729279892);
   graph->SetPoint(103,6430,0.0002165452805);
   graph->SetPoint(104,6435,0.0001732933602);
   graph->SetPoint(105,6440,0.000139791357);
   graph->SetPoint(106,6445,0.000113606792);
   graph->SetPoint(107,6450,9.296902073e-05);
   graph->SetPoint(108,6455,7.657509162e-05);
   graph->SetPoint(109,6460,6.345644279e-05);
   graph->SetPoint(110,6465,5.2886222e-05);
   graph->SetPoint(111,6470,4.431409234e-05);
   graph->SetPoint(112,6475,3.731986739e-05);
   graph->SetPoint(113,6480,3.158019623e-05);
   graph->SetPoint(114,6485,2.684439267e-05);
   graph->SetPoint(115,6490,2.291673762e-05);
   graph->SetPoint(116,6495,1.964340908e-05);
   graph->SetPoint(117,6500,1.690275045e-05);
   graph->SetPoint(118,6505,1.459796846e-05);
   graph->SetPoint(119,6510,1.265161361e-05);
   graph->SetPoint(120,6515,1.100137903e-05);
   graph->SetPoint(121,6520,9.596881403e-06);
   graph->SetPoint(122,6525,8.397178909e-06);
   graph->SetPoint(123,6530,7.368845767e-06);
   graph->SetPoint(124,6535,6.484470051e-06);
   graph->SetPoint(125,6540,5.721475223e-06);
   graph->SetPoint(126,6545,5.061190772e-06);
   graph->SetPoint(127,6550,4.488115605e-06);
   graph->SetPoint(128,6550,4.488115605e-06);
   graph->SetPoint(129,6555,4.488115605e-06);
   graph->SetPoint(130,6555,0);
   
   TH1F *Graph_TheSig1 = new TH1F("Graph_TheSig1","Projection of mass pdf",131,6104,6596);
   Graph_TheSig1->SetMinimum(0);
   Graph_TheSig1->SetMaximum(4050.91);
   Graph_TheSig1->SetDirectory(0);
   Graph_TheSig1->SetStats(0);
   Graph_TheSig1->SetLineWidth(2);
   Graph_TheSig1->SetMarkerStyle(20);
   Graph_TheSig1->GetXaxis()->SetNdivisions(505);
   Graph_TheSig1->GetXaxis()->SetLabelFont(132);
   Graph_TheSig1->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheSig1->GetXaxis()->SetLabelSize(0.06);
   Graph_TheSig1->GetXaxis()->SetTitleSize(0.072);
   Graph_TheSig1->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheSig1->GetXaxis()->SetTitleFont(132);
   Graph_TheSig1->GetYaxis()->SetNdivisions(505);
   Graph_TheSig1->GetYaxis()->SetLabelFont(132);
   Graph_TheSig1->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheSig1->GetYaxis()->SetLabelSize(0.06);
   Graph_TheSig1->GetYaxis()->SetTitleSize(0.072);
   Graph_TheSig1->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheSig1->GetYaxis()->SetTitleFont(132);
   Graph_TheSig1->GetZaxis()->SetLabelFont(132);
   Graph_TheSig1->GetZaxis()->SetLabelSize(0.06);
   Graph_TheSig1->GetZaxis()->SetTitleSize(0.072);
   Graph_TheSig1->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheSig1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TheSig1);
   
   graph->Draw("l");
   
   graph = new TGraph(86);
   graph->SetName("TheBkg");
   graph->SetTitle("Projection of mass pdf");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#9933cc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,6145,0);
   graph->SetPoint(1,6145,1064.285996);
   graph->SetPoint(2,6150,1064.285996);
   graph->SetPoint(3,6155,1061.356166);
   graph->SetPoint(4,6160,1058.4344);
   graph->SetPoint(5,6165,1055.520678);
   graph->SetPoint(6,6170,1052.614977);
   graph->SetPoint(7,6175,1049.717275);
   graph->SetPoint(8,6180,1046.82755);
   graph->SetPoint(9,6185,1043.94578);
   graph->SetPoint(10,6190,1041.071943);
   graph->SetPoint(11,6195,1038.206018);
   graph->SetPoint(12,6200,1035.347982);
   graph->SetPoint(13,6205,1032.497813);
   graph->SetPoint(14,6210,1029.655491);
   graph->SetPoint(15,6215,1026.820993);
   graph->SetPoint(16,6220,1023.994299);
   graph->SetPoint(17,6225,1021.175385);
   graph->SetPoint(18,6230,1018.364232);
   graph->SetPoint(19,6235,1015.560818);
   graph->SetPoint(20,6240,1012.765121);
   graph->SetPoint(21,6245,1009.97712);
   graph->SetPoint(22,6250,1007.196794);
   graph->SetPoint(23,6255,1004.424122);
   graph->SetPoint(24,6260,1001.659083);
   graph->SetPoint(25,6265,998.901655);
   graph->SetPoint(26,6270,996.1518183);
   graph->SetPoint(27,6275,993.4095515);
   graph->SetPoint(28,6280,990.6748338);
   graph->SetPoint(29,6285,987.9476444);
   graph->SetPoint(30,6290,985.2279625);
   graph->SetPoint(31,6295,982.5157676);
   graph->SetPoint(32,6300,979.8110389);
   graph->SetPoint(33,6305,977.113756);
   graph->SetPoint(34,6310,974.4238983);
   graph->SetPoint(35,6315,971.7414455);
   graph->SetPoint(36,6320,969.066377);
   graph->SetPoint(37,6325,966.3986727);
   graph->SetPoint(38,6330,963.7383121);
   graph->SetPoint(39,6335,961.0852752);
   graph->SetPoint(40,6340,958.4395417);
   graph->SetPoint(41,6345,955.8010915);
   graph->SetPoint(42,6350,953.1699047);
   graph->SetPoint(43,6355,950.5459611);
   graph->SetPoint(44,6360,947.9292408);
   graph->SetPoint(45,6365,945.3197241);
   graph->SetPoint(46,6370,942.7173909);
   graph->SetPoint(47,6375,940.1222217);
   graph->SetPoint(48,6380,937.5341965);
   graph->SetPoint(49,6385,934.9532958);
   graph->SetPoint(50,6390,932.3795);
   graph->SetPoint(51,6395,929.8127895);
   graph->SetPoint(52,6400,927.2531448);
   graph->SetPoint(53,6405,924.7005465);
   graph->SetPoint(54,6410,922.154975);
   graph->SetPoint(55,6415,919.6164112);
   graph->SetPoint(56,6420,917.0848357);
   graph->SetPoint(57,6425,914.5602293);
   graph->SetPoint(58,6430,912.0425727);
   graph->SetPoint(59,6435,909.5318469);
   graph->SetPoint(60,6440,907.0280328);
   graph->SetPoint(61,6445,904.5311114);
   graph->SetPoint(62,6450,902.0410636);
   graph->SetPoint(63,6455,899.5578705);
   graph->SetPoint(64,6460,897.0815134);
   graph->SetPoint(65,6465,894.6119733);
   graph->SetPoint(66,6470,892.1492315);
   graph->SetPoint(67,6475,889.6932693);
   graph->SetPoint(68,6480,887.2440681);
   graph->SetPoint(69,6485,884.8016091);
   graph->SetPoint(70,6490,882.3658739);
   graph->SetPoint(71,6495,879.9368439);
   graph->SetPoint(72,6500,877.5145007);
   graph->SetPoint(73,6505,875.0988259);
   graph->SetPoint(74,6510,872.689801);
   graph->SetPoint(75,6515,870.2874079);
   graph->SetPoint(76,6520,867.8916283);
   graph->SetPoint(77,6525,865.5024439);
   graph->SetPoint(78,6530,863.1198366);
   graph->SetPoint(79,6535,860.7437882);
   graph->SetPoint(80,6540,858.3742808);
   graph->SetPoint(81,6545,856.0112963);
   graph->SetPoint(82,6550,853.6548168);
   graph->SetPoint(83,6550,853.6548168);
   graph->SetPoint(84,6555,853.6548168);
   graph->SetPoint(85,6555,0);
   
   TH1F *Graph_TheBkg2 = new TH1F("Graph_TheBkg2","Projection of mass pdf",100,6104,6596);
   Graph_TheBkg2->SetMinimum(0);
   Graph_TheBkg2->SetMaximum(1170.715);
   Graph_TheBkg2->SetDirectory(0);
   Graph_TheBkg2->SetStats(0);
   Graph_TheBkg2->SetLineWidth(2);
   Graph_TheBkg2->SetMarkerStyle(20);
   Graph_TheBkg2->GetXaxis()->SetNdivisions(505);
   Graph_TheBkg2->GetXaxis()->SetLabelFont(132);
   Graph_TheBkg2->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheBkg2->GetXaxis()->SetLabelSize(0.06);
   Graph_TheBkg2->GetXaxis()->SetTitleSize(0.072);
   Graph_TheBkg2->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheBkg2->GetXaxis()->SetTitleFont(132);
   Graph_TheBkg2->GetYaxis()->SetNdivisions(505);
   Graph_TheBkg2->GetYaxis()->SetLabelFont(132);
   Graph_TheBkg2->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheBkg2->GetYaxis()->SetLabelSize(0.06);
   Graph_TheBkg2->GetYaxis()->SetTitleSize(0.072);
   Graph_TheBkg2->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheBkg2->GetYaxis()->SetTitleFont(132);
   Graph_TheBkg2->GetZaxis()->SetLabelFont(132);
   Graph_TheBkg2->GetZaxis()->SetLabelSize(0.06);
   Graph_TheBkg2->GetZaxis()->SetTitleSize(0.072);
   Graph_TheBkg2->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheBkg2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TheBkg2);
   
   graph->Draw("l");
   
   graph = new TGraph(129);
   graph->SetName("TheMode");
   graph->SetTitle("Projection of mass pdf");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,6145,0);
   graph->SetPoint(1,6145,1073.204224);
   graph->SetPoint(2,6150,1073.204224);
   graph->SetPoint(3,6155,1070.767187);
   graph->SetPoint(4,6160,1068.39586);
   graph->SetPoint(5,6165,1066.100965);
   graph->SetPoint(6,6170,1063.896069);
   graph->SetPoint(7,6175,1061.798597);
   graph->SetPoint(8,6180,1059.831299);
   graph->SetPoint(9,6185,1058.024457);
   graph->SetPoint(10,6190,1056.419276);
   graph->SetPoint(11,6195,1055.073291);
   graph->SetPoint(12,6200,1054.069348);
   graph->SetPoint(13,6205,1053.531224);
   graph->SetPoint(14,6210,1053.652473);
   graph->SetPoint(15,6215,1054.753636);
   graph->SetPoint(16,6220,1057.406809);
   graph->SetPoint(17,6225,1062.742619);
   graph->SetPoint(18,6230,1073.351854);
   graph->SetPoint(19,6235,1096.76648);
   graph->SetPoint(20,6237.5,1120.787016);
   graph->SetPoint(21,6238.75,1139.872981);
   graph->SetPoint(22,6240,1167.974414);
   graph->SetPoint(23,6241.25,1207.374597);
   graph->SetPoint(24,6242.5,1255.098281);
   graph->SetPoint(25,6243.75,1312.197811);
   graph->SetPoint(26,6245,1379.778698);
   graph->SetPoint(27,6246.25,1458.900145);
   graph->SetPoint(28,6247.5,1550.524065);
   graph->SetPoint(29,6248.75,1655.457506);
   graph->SetPoint(30,6250,1774.290345);
   graph->SetPoint(31,6251.25,1907.330824);
   graph->SetPoint(32,6252.5,2054.54214);
   graph->SetPoint(33,6253.75,2215.483859);
   graph->SetPoint(34,6255,2389.262255);
   graph->SetPoint(35,6256.25,2574.493818);
   graph->SetPoint(36,6257.5,2769.285956);
   graph->SetPoint(37,6260,3177.468266);
   graph->SetPoint(38,6262.5,3589.13824);
   graph->SetPoint(39,6263.75,3786.971171);
   graph->SetPoint(40,6265,3974.084816);
   graph->SetPoint(41,6266.25,4146.400648);
   graph->SetPoint(42,6267.5,4299.98015);
   graph->SetPoint(43,6268.75,4431.172727);
   graph->SetPoint(44,6270,4536.758782);
   graph->SetPoint(45,6271.25,4614.080159);
   graph->SetPoint(46,6271.875,4641.492137);
   graph->SetPoint(47,6272.5,4661.15059);
   graph->SetPoint(48,6273.125,4672.92602);
   graph->SetPoint(49,6273.75,4676.739735);
   graph->SetPoint(50,6274.375,4672.564706);
   graph->SetPoint(51,6275,4660.425857);
   graph->SetPoint(52,6275.625,4640.399797);
   graph->SetPoint(53,6276.25,4612.613989);
   graph->SetPoint(54,6277.5,4534.518487);
   graph->SetPoint(55,6278.75,4428.111028);
   graph->SetPoint(56,6280,4296.037161);
   graph->SetPoint(57,6281.25,4141.506339);
   graph->SetPoint(58,6282.5,3968.16181);
   graph->SetPoint(59,6283.75,3779.937717);
   graph->SetPoint(60,6285,3580.911212);
   graph->SetPoint(61,6290,2755.519799);
   graph->SetPoint(62,6291.25,2559.186715);
   graph->SetPoint(63,6292.5,2372.37053);
   graph->SetPoint(64,6293.75,2196.974218);
   graph->SetPoint(65,6295,2034.391483);
   graph->SetPoint(66,6296.25,1885.525668);
   graph->SetPoint(67,6297.5,1750.825944);
   graph->SetPoint(68,6298.75,1630.336736);
   graph->SetPoint(69,6300,1523.756179);
   graph->SetPoint(70,6301.25,1430.499462);
   graph->SetPoint(71,6302.5,1349.763309);
   graph->SetPoint(72,6303.75,1280.588356);
   graph->SetPoint(73,6305,1221.916839);
   graph->SetPoint(74,6306.25,1172.64373);
   graph->SetPoint(75,6307.5,1131.66012);
   graph->SetPoint(76,6310,1070.3087);
   graph->SetPoint(77,6312.5,1030.044752);
   graph->SetPoint(78,6315,1004.426843);
   graph->SetPoint(79,6320,978.7631871);
   graph->SetPoint(80,6325,969.2747151);
   graph->SetPoint(81,6330,964.7816708);
   graph->SetPoint(82,6335,961.5236478);
   graph->SetPoint(83,6340,958.645069);
   graph->SetPoint(84,6345,955.9060001);
   graph->SetPoint(85,6350,953.2272123);
   graph->SetPoint(86,6355,950.5790492);
   graph->SetPoint(87,6360,947.9492463);
   graph->SetPoint(88,6365,945.3323);
   graph->SetPoint(89,6370,942.7255646);
   graph->SetPoint(90,6375,940.1276898);
   graph->SetPoint(91,6380,937.5379482);
   graph->SetPoint(92,6385,934.9559278);
   graph->SetPoint(93,6390,932.3813833);
   graph->SetPoint(94,6395,929.8141612);
   graph->SetPoint(95,6400,927.2541599);
   graph->SetPoint(96,6405,924.7013085);
   graph->SetPoint(97,6410,922.1555546);
   graph->SetPoint(98,6415,919.6168574);
   graph->SetPoint(99,6420,917.0851829);
   graph->SetPoint(100,6425,914.5605022);
   graph->SetPoint(101,6430,912.0427893);
   graph->SetPoint(102,6435,909.5320202);
   graph->SetPoint(103,6440,907.0281726);
   graph->SetPoint(104,6445,904.531225);
   graph->SetPoint(105,6450,902.0411565);
   graph->SetPoint(106,6455,899.5579471);
   graph->SetPoint(107,6460,897.0815769);
   graph->SetPoint(108,6465,894.6120262);
   graph->SetPoint(109,6470,892.1492758);
   graph->SetPoint(110,6475,889.6933067);
   graph->SetPoint(111,6480,887.2440996);
   graph->SetPoint(112,6485,884.8016359);
   graph->SetPoint(113,6490,882.3658968);
   graph->SetPoint(114,6495,879.9368635);
   graph->SetPoint(115,6500,877.5145176);
   graph->SetPoint(116,6505,875.0988404);
   graph->SetPoint(117,6510,872.6898137);
   graph->SetPoint(118,6515,870.2874189);
   graph->SetPoint(119,6520,867.8916379);
   graph->SetPoint(120,6525,865.5024523);
   graph->SetPoint(121,6530,863.1198439);
   graph->SetPoint(122,6535,860.7437947);
   graph->SetPoint(123,6540,858.3742865);
   graph->SetPoint(124,6545,856.0113014);
   graph->SetPoint(125,6550,853.6548213);
   graph->SetPoint(126,6550,853.6548213);
   graph->SetPoint(127,6555,853.6548213);
   graph->SetPoint(128,6555,0);
   
   TH1F *Graph_TheMode3 = new TH1F("Graph_TheMode3","Projection of mass pdf",129,6104,6596);
   Graph_TheMode3->SetMinimum(0);
   Graph_TheMode3->SetMaximum(5144.414);
   Graph_TheMode3->SetDirectory(0);
   Graph_TheMode3->SetStats(0);
   Graph_TheMode3->SetLineWidth(2);
   Graph_TheMode3->SetMarkerStyle(20);
   Graph_TheMode3->GetXaxis()->SetNdivisions(505);
   Graph_TheMode3->GetXaxis()->SetLabelFont(132);
   Graph_TheMode3->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheMode3->GetXaxis()->SetLabelSize(0.06);
   Graph_TheMode3->GetXaxis()->SetTitleSize(0.072);
   Graph_TheMode3->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheMode3->GetXaxis()->SetTitleFont(132);
   Graph_TheMode3->GetYaxis()->SetNdivisions(505);
   Graph_TheMode3->GetYaxis()->SetLabelFont(132);
   Graph_TheMode3->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheMode3->GetYaxis()->SetLabelSize(0.06);
   Graph_TheMode3->GetYaxis()->SetTitleSize(0.072);
   Graph_TheMode3->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheMode3->GetYaxis()->SetTitleFont(132);
   Graph_TheMode3->GetZaxis()->SetLabelFont(132);
   Graph_TheMode3->GetZaxis()->SetLabelSize(0.06);
   Graph_TheMode3->GetZaxis()->SetTitleSize(0.072);
   Graph_TheMode3->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheMode3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TheMode3);
   
   graph->Draw("l");
   
   grae = new TGraphAsymmErrors(80);
   grae->SetName("TheData");
   grae->SetTitle("Histogram of binData_plot__B_DTF_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,6152.5,1099);
   grae->SetPointError(0,2.5,2.5,32.65494,33.65494);
   grae->SetPoint(1,6157.5,1102);
   grae->SetPointError(1,2.5,2.5,32.70015,33.70015);
   grae->SetPoint(2,6162.5,1048);
   grae->SetPointError(2,2.5,2.5,31.87669,32.87669);
   grae->SetPoint(3,6167.5,1006);
   grae->SetPointError(3,2.5,2.5,31.22144,32.22144);
   grae->SetPoint(4,6172.5,1069);
   grae->SetPointError(4,2.5,2.5,32.19939,33.19939);
   grae->SetPoint(5,6177.5,1030);
   grae->SetPointError(5,2.5,2.5,31.59751,32.59751);
   grae->SetPoint(6,6182.5,1030);
   grae->SetPointError(6,2.5,2.5,31.59751,32.59751);
   grae->SetPoint(7,6187.5,1071);
   grae->SetPointError(7,2.5,2.5,32.22996,33.22996);
   grae->SetPoint(8,6192.5,1013);
   grae->SetPointError(8,2.5,2.5,31.33159,32.33159);
   grae->SetPoint(9,6197.5,1039);
   grae->SetPointError(9,2.5,2.5,31.7374,32.7374);
   grae->SetPoint(10,6202.5,1010);
   grae->SetPointError(10,2.5,2.5,31.28443,32.28443);
   grae->SetPoint(11,6207.5,1060);
   grae->SetPointError(11,2.5,2.5,32.06148,33.06148);
   grae->SetPoint(12,6212.5,1013);
   grae->SetPointError(12,2.5,2.5,31.33159,32.33159);
   grae->SetPoint(13,6217.5,982);
   grae->SetPointError(13,2.5,2.5,30.84087,31.84087);
   grae->SetPoint(14,6222.5,1111);
   grae->SetPointError(14,2.5,2.5,32.83542,33.83542);
   grae->SetPoint(15,6227.5,1093);
   grae->SetPointError(15,2.5,2.5,32.56433,33.56433);
   grae->SetPoint(16,6232.5,1175);
   grae->SetPointError(16,2.5,2.5,33.78192,34.78192);
   grae->SetPoint(17,6237.5,1207);
   grae->SetPointError(17,2.5,2.5,34.2455,35.2455);
   grae->SetPoint(18,6242.5,1378);
   grae->SetPointError(18,2.5,2.5,36.62479,37.62479);
   grae->SetPoint(19,6247.5,1565);
   grae->SetPointError(19,2.5,2.5,39.06324,40.06324);
   grae->SetPoint(20,6252.5,2099);
   grae->SetPointError(20,2.5,2.5,45.31757,46.31757);
   grae->SetPoint(21,6257.5,2621);
   grae->SetPointError(21,2.5,2.5,50.69814,51.69814);
   grae->SetPoint(22,6262.5,3400);
   grae->SetPointError(22,2.5,2.5,57.81166,58.81166);
   grae->SetPoint(23,6267.5,4379);
   grae->SetPointError(23,2.5,2.5,65.6759,66.6759);
   grae->SetPoint(24,6272.5,4822);
   grae->SetPointError(24,2.5,2.5,68.94242,69.94242);
   grae->SetPoint(25,6277.5,4638);
   grae->SetPointError(25,2.5,2.5,67.6047,68.6047);
   grae->SetPoint(26,6282.5,4015);
   grae->SetPointError(26,2.5,2.5,62.866,63.866);
   grae->SetPoint(27,6287.5,3039);
   grae->SetPointError(27,2.5,2.5,54.62939,55.62939);
   grae->SetPoint(28,6292.5,2229);
   grae->SetPointError(28,2.5,2.5,46.71493,47.71493);
   grae->SetPoint(29,6297.5,1728);
   grae->SetPointError(29,2.5,2.5,41.07223,42.07223);
   grae->SetPoint(30,6302.5,1454);
   grae->SetPointError(30,2.5,2.5,37.63463,38.63463);
   grae->SetPoint(31,6307.5,1226);
   grae->SetPointError(31,2.5,2.5,34.51785,35.51785);
   grae->SetPoint(32,6312.5,1080);
   grae->SetPointError(32,2.5,2.5,32.36716,33.36716);
   grae->SetPoint(33,6317.5,1036);
   grae->SetPointError(33,2.5,2.5,31.69084,32.69084);
   grae->SetPoint(34,6322.5,1028);
   grae->SetPointError(34,2.5,2.5,31.56634,32.56634);
   grae->SetPoint(35,6327.5,958);
   grae->SetPointError(35,2.5,2.5,30.45561,31.45561);
   grae->SetPoint(36,6332.5,997);
   grae->SetPointError(36,2.5,2.5,31.07927,32.07927);
   grae->SetPoint(37,6337.5,997);
   grae->SetPointError(37,2.5,2.5,31.07927,32.07927);
   grae->SetPoint(38,6342.5,939);
   grae->SetPointError(38,2.5,2.5,30.14719,31.14719);
   grae->SetPoint(39,6347.5,956);
   grae->SetPointError(39,2.5,2.5,30.42329,31.42329);
   grae->SetPoint(40,6352.5,961);
   grae->SetPointError(40,2.5,2.5,30.50403,31.50403);
   grae->SetPoint(41,6357.5,880);
   grae->SetPointError(41,2.5,2.5,29.16901,30.16901);
   grae->SetPoint(42,6362.5,980);
   grae->SetPointError(42,2.5,2.5,30.80894,31.80894);
   grae->SetPoint(43,6367.5,865);
   grae->SetPointError(43,2.5,2.5,28.91513,29.91513);
   grae->SetPoint(44,6372.5,923);
   grae->SetPointError(44,2.5,2.5,29.88503,30.88503);
   grae->SetPoint(45,6377.5,898);
   grae->SetPointError(45,2.5,2.5,29.47082,30.47082);
   grae->SetPoint(46,6382.5,934);
   grae->SetPointError(46,2.5,2.5,30.0655,31.0655);
   grae->SetPoint(47,6387.5,854);
   grae->SetPointError(47,2.5,2.5,28.72756,29.72756);
   grae->SetPoint(48,6392.5,871);
   grae->SetPointError(48,2.5,2.5,29.01694,30.01694);
   grae->SetPoint(49,6397.5,937);
   grae->SetPointError(49,2.5,2.5,30.11454,31.11454);
   grae->SetPoint(50,6402.5,895);
   grae->SetPointError(50,2.5,2.5,29.42073,30.42073);
   grae->SetPoint(51,6407.5,924);
   grae->SetPointError(51,2.5,2.5,29.90148,30.90148);
   grae->SetPoint(52,6412.5,923);
   grae->SetPointError(52,2.5,2.5,29.88503,30.88503);
   grae->SetPoint(53,6417.5,842);
   grae->SetPointError(53,2.5,2.5,28.52154,29.52154);
   grae->SetPoint(54,6422.5,882);
   grae->SetPointError(54,2.5,2.5,29.20269,30.20269);
   grae->SetPoint(55,6427.5,895);
   grae->SetPointError(55,2.5,2.5,29.42073,30.42073);
   grae->SetPoint(56,6432.5,889);
   grae->SetPointError(56,2.5,2.5,29.3203,30.3203);
   grae->SetPoint(57,6437.5,953);
   grae->SetPointError(57,2.5,2.5,30.37475,31.37475);
   grae->SetPoint(58,6442.5,893);
   grae->SetPointError(58,2.5,2.5,29.38729,30.38729);
   grae->SetPoint(59,6447.5,861);
   grae->SetPointError(59,2.5,2.5,28.84706,29.84706);
   grae->SetPoint(60,6452.5,870);
   grae->SetPointError(60,2.5,2.5,29,30);
   grae->SetPoint(61,6457.5,906);
   grae->SetPointError(61,2.5,2.5,29.60399,30.60399);
   grae->SetPoint(62,6462.5,872);
   grae->SetPointError(62,2.5,2.5,29.03388,30.03388);
   grae->SetPoint(63,6467.5,912);
   grae->SetPointError(63,2.5,2.5,29.70348,30.70348);
   grae->SetPoint(64,6472.5,884);
   grae->SetPointError(64,2.5,2.5,29.23634,30.23634);
   grae->SetPoint(65,6477.5,936);
   grae->SetPointError(65,2.5,2.5,30.0982,31.0982);
   grae->SetPoint(66,6482.5,892);
   grae->SetPointError(66,2.5,2.5,29.37055,30.37055);
   grae->SetPoint(67,6487.5,908);
   grae->SetPointError(67,2.5,2.5,29.63719,30.63719);
   grae->SetPoint(68,6492.5,866);
   grae->SetPointError(68,2.5,2.5,28.93213,29.93213);
   grae->SetPoint(69,6497.5,889);
   grae->SetPointError(69,2.5,2.5,29.3203,30.3203);
   grae->SetPoint(70,6502.5,896);
   grae->SetPointError(70,2.5,2.5,29.43743,30.43743);
   grae->SetPoint(71,6507.5,895);
   grae->SetPointError(71,2.5,2.5,29.42073,30.42073);
   grae->SetPoint(72,6512.5,892);
   grae->SetPointError(72,2.5,2.5,29.37055,30.37055);
   grae->SetPoint(73,6517.5,848);
   grae->SetPointError(73,2.5,2.5,28.62473,29.62473);
   grae->SetPoint(74,6522.5,871);
   grae->SetPointError(74,2.5,2.5,29.01694,30.01694);
   grae->SetPoint(75,6527.5,878);
   grae->SetPointError(75,2.5,2.5,29.13528,30.13528);
   grae->SetPoint(76,6532.5,858);
   grae->SetPointError(76,2.5,2.5,28.7959,29.7959);
   grae->SetPoint(77,6537.5,857);
   grae->SetPointError(77,2.5,2.5,28.77883,29.77883);
   grae->SetPoint(78,6542.5,926);
   grae->SetPointError(78,2.5,2.5,29.93436,30.93436);
   grae->SetPoint(79,6547.5,859);
   grae->SetPointError(79,2.5,2.5,28.81297,29.81297);
   
   TH1F *Graph_TheData2 = new TH1F("Graph_TheData2","Histogram of binData_plot__B_DTF_M",100,6110,6590);
   Graph_TheData2->SetMinimum(405.6321);
   Graph_TheData2->SetMaximum(5299.789);
   Graph_TheData2->SetDirectory(0);
   Graph_TheData2->SetStats(0);
   Graph_TheData2->SetLineWidth(2);
   Graph_TheData2->SetMarkerStyle(20);
   Graph_TheData2->GetXaxis()->SetNdivisions(505);
   Graph_TheData2->GetXaxis()->SetLabelFont(132);
   Graph_TheData2->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheData2->GetXaxis()->SetLabelSize(0.06);
   Graph_TheData2->GetXaxis()->SetTitleSize(0.072);
   Graph_TheData2->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheData2->GetXaxis()->SetTitleFont(132);
   Graph_TheData2->GetYaxis()->SetNdivisions(505);
   Graph_TheData2->GetYaxis()->SetLabelFont(132);
   Graph_TheData2->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheData2->GetYaxis()->SetLabelSize(0.06);
   Graph_TheData2->GetYaxis()->SetTitleSize(0.072);
   Graph_TheData2->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheData2->GetYaxis()->SetTitleFont(132);
   Graph_TheData2->GetZaxis()->SetLabelFont(132);
   Graph_TheData2->GetZaxis()->SetLabelSize(0.06);
   Graph_TheData2->GetZaxis()->SetTitleSize(0.072);
   Graph_TheData2->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheData2->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_TheData2);
   
   grae->Draw("p");
   TLatex *   tex = new TLatex(0.58,0.85,"#splitline{LHCb}{#it{B_{c}^{+}}#it{#rightarrow}#it{J}#kern[-0.2]{/}#kern[-0.1]{#it{#psi#pi^{+}}}}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1D *frame_262268c0__2 = new TH1D("frame_262268c0__2","A RooPlot of "M(J/#psi#pi^{+})"",80,6150,6550);
   frame_262268c0__2->SetBinContent(1,5136.54);
   frame_262268c0__2->SetMaximum(5136.54);
   frame_262268c0__2->SetEntries(1);
   frame_262268c0__2->SetDirectory(0);
   frame_262268c0__2->SetStats(0);
   frame_262268c0__2->SetLineWidth(2);
   frame_262268c0__2->SetMarkerStyle(20);
   frame_262268c0__2->GetXaxis()->SetTitle("#it{m}(#it{J}#kern[-0.3]{/}#kern[-0.1]{#it{#psi#pi^{+}}}) [MeV/#it{c}^{2}]");
   frame_262268c0__2->GetXaxis()->SetNdivisions(505);
   frame_262268c0__2->GetXaxis()->SetLabelFont(132);
   frame_262268c0__2->GetXaxis()->SetLabelOffset(0.02);
   frame_262268c0__2->GetXaxis()->SetLabelSize(0.06);
   frame_262268c0__2->GetXaxis()->SetTitleSize(0.072);
   frame_262268c0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_262268c0__2->GetXaxis()->SetTitleFont(132);
   frame_262268c0__2->GetYaxis()->SetTitle("Candidates / (5.0 MeV/#it{c}^{2})");
   frame_262268c0__2->GetYaxis()->SetNdivisions(505);
   frame_262268c0__2->GetYaxis()->SetLabelFont(132);
   frame_262268c0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_262268c0__2->GetYaxis()->SetLabelSize(0.06);
   frame_262268c0__2->GetYaxis()->SetTitleSize(0.072);
   frame_262268c0__2->GetYaxis()->SetTitleFont(132);
   frame_262268c0__2->GetZaxis()->SetLabelFont(132);
   frame_262268c0__2->GetZaxis()->SetLabelSize(0.06);
   frame_262268c0__2->GetZaxis()->SetTitleSize(0.072);
   frame_262268c0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_262268c0__2->GetZaxis()->SetTitleFont(132);
   frame_262268c0__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.56,0.48,0.85,0.78,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("NULL","Data","LEP");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("NULL","Total fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("NULL","Signal","l");

   ci = TColor::GetColor("#ff3333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("NULL","Background","l");

   ci = TColor::GetColor("#9933cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   MyCan->Modified();
   MyCan->cd();
   MyCan->SetSelected(MyCan);
}


==> figs/Fig1b.C <==
{
//=========Macro generated from canvas: MyCan/
//=========  (Fri Apr 10 14:32:13 2020) by ROOT version5.34/18
   TCanvas *MyCan = new TCanvas("MyCan", "",0,23,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   MyCan->Range(6075,-459.659,6575,2413.21);
   MyCan->SetFillColor(0);
   MyCan->SetBorderMode(0);
   MyCan->SetBorderSize(2);
   MyCan->SetTickx(1);
   MyCan->SetTicky(1);
   MyCan->SetLeftMargin(0.15);
   MyCan->SetRightMargin(0.05);
   MyCan->SetTopMargin(0.05);
   MyCan->SetBottomMargin(0.16);
   MyCan->SetFrameLineWidth(2);
   MyCan->SetFrameBorderMode(0);
   MyCan->SetFrameLineWidth(2);
   MyCan->SetFrameBorderMode(0);
   
   TH1D *frame_677c5800__1 = new TH1D("frame_677c5800__1","A RooPlot of "M(J/#psi2#pi^{+}#pi^{#minus})"",80,6150,6550);
   frame_677c5800__1->SetBinContent(1,2269.566);
   frame_677c5800__1->SetMaximum(2269.566);
   frame_677c5800__1->SetEntries(1);
   frame_677c5800__1->SetDirectory(0);
   frame_677c5800__1->SetStats(0);
   frame_677c5800__1->SetLineWidth(2);
   frame_677c5800__1->SetMarkerStyle(20);
   frame_677c5800__1->GetXaxis()->SetTitle("#it{m}(#it{J}#kern[-0.2]{/}#kern[-0.05]{#it{#psi#pi^{+}#pi^{#minus}#pi^{+}}}) [MeV/#it{c}^{2}]");
   frame_677c5800__1->GetXaxis()->SetNdivisions(505);
   frame_677c5800__1->GetXaxis()->SetLabelFont(132);
   frame_677c5800__1->GetXaxis()->SetLabelOffset(0.02);
   frame_677c5800__1->GetXaxis()->SetLabelSize(0.06);
   frame_677c5800__1->GetXaxis()->SetTitleSize(0.072);
   frame_677c5800__1->GetXaxis()->SetTitleOffset(0.95);
   frame_677c5800__1->GetXaxis()->SetTitleFont(132);
   frame_677c5800__1->GetYaxis()->SetTitle("Candidates / (5.0 MeV/#it{c}^{2})");
   frame_677c5800__1->GetYaxis()->SetNdivisions(505);
   frame_677c5800__1->GetYaxis()->SetLabelFont(132);
   frame_677c5800__1->GetYaxis()->SetLabelOffset(0.01);
   frame_677c5800__1->GetYaxis()->SetLabelSize(0.06);
   frame_677c5800__1->GetYaxis()->SetTitleSize(0.072);
   frame_677c5800__1->GetYaxis()->SetTitleFont(132);
   frame_677c5800__1->GetZaxis()->SetLabelFont(132);
   frame_677c5800__1->GetZaxis()->SetLabelSize(0.06);
   frame_677c5800__1->GetZaxis()->SetTitleSize(0.072);
   frame_677c5800__1->GetZaxis()->SetTitleOffset(1.2);
   frame_677c5800__1->GetZaxis()->SetTitleFont(132);
   frame_677c5800__1->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(80);
   grae->SetName("TheData");
   grae->SetTitle("Histogram of Data_plot__B_DTF_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,6152.5,596);
   grae->SetPointError(0,2.5,2.5,23.91823,24.91823);
   grae->SetPoint(1,6157.5,554);
   grae->SetPointError(1,2.5,2.5,23.04251,24.04251);
   grae->SetPoint(2,6162.5,583);
   grae->SetPointError(2,2.5,2.5,23.65057,24.65057);
   grae->SetPoint(3,6167.5,600);
   grae->SetPointError(3,2.5,2.5,24,25);
   grae->SetPoint(4,6172.5,576);
   grae->SetPointError(4,2.5,2.5,23.50521,24.50521);
   grae->SetPoint(5,6177.5,580);
   grae->SetPointError(5,2.5,2.5,23.58838,24.58838);
   grae->SetPoint(6,6182.5,526);
   grae->SetPointError(6,2.5,2.5,22.44014,23.44014);
   grae->SetPoint(7,6187.5,610);
   grae->SetPointError(7,2.5,2.5,24.20324,25.20324);
   grae->SetPoint(8,6192.5,573);
   grae->SetPointError(8,2.5,2.5,23.44264,24.44264);
   grae->SetPoint(9,6197.5,537);
   grae->SetPointError(9,2.5,2.5,22.67865,23.67865);
   grae->SetPoint(10,6202.5,534);
   grae->SetPointError(10,2.5,2.5,22.61385,23.61385);
   grae->SetPoint(11,6207.5,516);
   grae->SetPointError(11,2.5,2.5,22.22114,23.22114);
   grae->SetPoint(12,6212.5,517);
   grae->SetPointError(12,2.5,2.5,22.24313,23.24313);
   grae->SetPoint(13,6217.5,542);
   grae->SetPointError(13,2.5,2.5,22.78626,23.78626);
   grae->SetPoint(14,6222.5,508);
   grae->SetPointError(14,2.5,2.5,22.0444,23.0444);
   grae->SetPoint(15,6227.5,515);
   grae->SetPointError(15,2.5,2.5,22.19912,23.19912);
   grae->SetPoint(16,6232.5,542);
   grae->SetPointError(16,2.5,2.5,22.78626,23.78626);
   grae->SetPoint(17,6237.5,585);
   grae->SetPointError(17,2.5,2.5,23.69194,24.69194);
   grae->SetPoint(18,6242.5,624);
   grae->SetPointError(18,2.5,2.5,24.485,25.485);
   grae->SetPoint(19,6247.5,655);
   grae->SetPointError(19,2.5,2.5,25.09785,26.09785);
   grae->SetPoint(20,6252.5,811);
   grae->SetPointError(20,2.5,2.5,27.98245,28.98245);
   grae->SetPoint(21,6257.5,1017);
   grae->SetPointError(21,2.5,2.5,31.39436,32.39436);
   grae->SetPoint(22,6262.5,1306);
   grae->SetPointError(22,2.5,2.5,35.64208,36.64208);
   grae->SetPoint(23,6267.5,1881);
   grae->SetPointError(23,2.5,2.5,42.87338,43.87338);
   grae->SetPoint(24,6272.5,2115);
   grae->SetPointError(24,2.5,2.5,45.49185,46.49185);
   grae->SetPoint(25,6277.5,2003);
   grae->SetPointError(25,2.5,2.5,44.25768,45.25768);
   grae->SetPoint(26,6282.5,1663);
   grae->SetPointError(26,2.5,2.5,40.28296,41.28296);
   grae->SetPoint(27,6287.5,1219);
   grae->SetPointError(27,2.5,2.5,34.41776,35.41776);
   grae->SetPoint(28,6292.5,893);
   grae->SetPointError(28,2.5,2.5,29.38729,30.38729);
   grae->SetPoint(29,6297.5,676);
   grae->SetPointError(29,2.5,2.5,25.50481,26.50481);
   grae->SetPoint(30,6302.5,582);
   grae->SetPointError(30,2.5,2.5,23.62986,24.62986);
   grae->SetPoint(31,6307.5,546);
   grae->SetPointError(31,2.5,2.5,22.87199,23.87199);
   grae->SetPoint(32,6312.5,488);
   grae->SetPointError(32,2.5,2.5,21.59638,22.59638);
   grae->SetPoint(33,6317.5,467);
   grae->SetPointError(33,2.5,2.5,21.11597,22.11597);
   grae->SetPoint(34,6322.5,446);
   grae->SetPointError(34,2.5,2.5,20.62463,21.62463);
   grae->SetPoint(35,6327.5,465);
   grae->SetPointError(35,2.5,2.5,21.06965,22.06965);
   grae->SetPoint(36,6332.5,431);
   grae->SetPointError(36,2.5,2.5,20.26656,21.26656);
   grae->SetPoint(37,6337.5,451);
   grae->SetPointError(37,2.5,2.5,20.74265,21.74265);
   grae->SetPoint(38,6342.5,449);
   grae->SetPointError(38,2.5,2.5,20.69552,21.69552);
   grae->SetPoint(39,6347.5,445);
   grae->SetPointError(39,2.5,2.5,20.60095,21.60095);
   grae->SetPoint(40,6352.5,433);
   grae->SetPointError(40,2.5,2.5,20.31466,21.31466);
   grae->SetPoint(41,6357.5,421);
   grae->SetPointError(41,2.5,2.5,20.02438,21.02438);
   grae->SetPoint(42,6362.5,432);
   grae->SetPointError(42,2.5,2.5,20.29062,21.29062);
   grae->SetPoint(43,6367.5,399);
   grae->SetPointError(43,2.5,2.5,19.48124,20.48124);
   grae->SetPoint(44,6372.5,418);
   grae->SetPointError(44,2.5,2.5,19.95116,20.95116);
   grae->SetPoint(45,6377.5,427);
   grae->SetPointError(45,2.5,2.5,20.17003,21.17003);
   grae->SetPoint(46,6382.5,427);
   grae->SetPointError(46,2.5,2.5,20.17003,21.17003);
   grae->SetPoint(47,6387.5,402);
   grae->SetPointError(47,2.5,2.5,19.55617,20.55617);
   grae->SetPoint(48,6392.5,417);
   grae->SetPointError(48,2.5,2.5,19.9267,20.9267);
   grae->SetPoint(49,6397.5,407);
   grae->SetPointError(49,2.5,2.5,19.68044,20.68044);
   grae->SetPoint(50,6402.5,400);
   grae->SetPointError(50,2.5,2.5,19.50625,20.50625);
   grae->SetPoint(51,6407.5,381);
   grae->SetPointError(51,2.5,2.5,19.02562,20.02562);
   grae->SetPoint(52,6412.5,381);
   grae->SetPointError(52,2.5,2.5,19.02562,20.02562);
   grae->SetPoint(53,6417.5,362);
   grae->SetPointError(53,2.5,2.5,18.53287,19.53287);
   grae->SetPoint(54,6422.5,356);
   grae->SetPointError(54,2.5,2.5,18.37459,19.37459);
   grae->SetPoint(55,6427.5,428);
   grae->SetPointError(55,2.5,2.5,20.1942,21.1942);
   grae->SetPoint(56,6432.5,387);
   grae->SetPointError(56,2.5,2.5,19.17867,20.17867);
   grae->SetPoint(57,6437.5,365);
   grae->SetPointError(57,2.5,2.5,18.61151,19.61151);
   grae->SetPoint(58,6442.5,369);
   grae->SetPointError(58,2.5,2.5,18.71588,19.71588);
   grae->SetPoint(59,6447.5,340);
   grae->SetPointError(59,2.5,2.5,17.94587,18.94587);
   grae->SetPoint(60,6452.5,369);
   grae->SetPointError(60,2.5,2.5,18.71588,19.71588);
   grae->SetPoint(61,6457.5,346);
   grae->SetPointError(61,2.5,2.5,18.10779,19.10779);
   grae->SetPoint(62,6462.5,341);
   grae->SetPointError(62,2.5,2.5,17.97295,18.97295);
   grae->SetPoint(63,6467.5,353);
   grae->SetPointError(63,2.5,2.5,18.29495,19.29495);
   grae->SetPoint(64,6472.5,337);
   grae->SetPointError(64,2.5,2.5,17.86437,18.86437);
   grae->SetPoint(65,6477.5,344);
   grae->SetPointError(65,2.5,2.5,18.05398,19.05398);
   grae->SetPoint(66,6482.5,336);
   grae->SetPointError(66,2.5,2.5,17.83712,18.83712);
   grae->SetPoint(67,6487.5,334);
   grae->SetPointError(67,2.5,2.5,17.78251,18.78251);
   grae->SetPoint(68,6492.5,323);
   grae->SetPointError(68,2.5,2.5,17.47915,18.47915);
   grae->SetPoint(69,6497.5,329);
   grae->SetPointError(69,2.5,2.5,17.64525,18.64525);
   grae->SetPoint(70,6502.5,346);
   grae->SetPointError(70,2.5,2.5,18.10779,19.10779);
   grae->SetPoint(71,6507.5,306);
   grae->SetPointError(71,2.5,2.5,17,18);
   grae->SetPoint(72,6512.5,329);
   grae->SetPointError(72,2.5,2.5,17.64525,18.64525);
   grae->SetPoint(73,6517.5,347);
   grae->SetPointError(73,2.5,2.5,18.13465,19.13465);
   grae->SetPoint(74,6522.5,341);
   grae->SetPointError(74,2.5,2.5,17.97295,18.97295);
   grae->SetPoint(75,6527.5,350);
   grae->SetPointError(75,2.5,2.5,18.21497,19.21497);
   grae->SetPoint(76,6532.5,289);
   grae->SetPointError(76,2.5,2.5,16.50735,17.50735);
   grae->SetPoint(77,6537.5,318);
   grae->SetPointError(77,2.5,2.5,17.33956,18.33956);
   grae->SetPoint(78,6542.5,331);
   grae->SetPointError(78,2.5,2.5,17.70027,18.70027);
   grae->SetPoint(79,6547.5,314);
   grae->SetPointError(79,2.5,2.5,17.2271,18.2271);
   
   TH1F *Graph_TheData1 = new TH1F("Graph_TheData1","Histogram of Data_plot__B_DTF_M",100,6110,6590);
   Graph_TheData1->SetMinimum(83.59273);
   Graph_TheData1->SetMaximum(2350.392);
   Graph_TheData1->SetDirectory(0);
   Graph_TheData1->SetStats(0);
   Graph_TheData1->SetLineWidth(2);
   Graph_TheData1->SetMarkerStyle(20);
   Graph_TheData1->GetXaxis()->SetNdivisions(505);
   Graph_TheData1->GetXaxis()->SetLabelFont(132);
   Graph_TheData1->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheData1->GetXaxis()->SetLabelSize(0.06);
   Graph_TheData1->GetXaxis()->SetTitleSize(0.072);
   Graph_TheData1->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheData1->GetXaxis()->SetTitleFont(132);
   Graph_TheData1->GetYaxis()->SetNdivisions(505);
   Graph_TheData1->GetYaxis()->SetLabelFont(132);
   Graph_TheData1->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheData1->GetYaxis()->SetLabelSize(0.06);
   Graph_TheData1->GetYaxis()->SetTitleSize(0.072);
   Graph_TheData1->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheData1->GetYaxis()->SetTitleFont(132);
   Graph_TheData1->GetZaxis()->SetLabelFont(132);
   Graph_TheData1->GetZaxis()->SetLabelSize(0.06);
   Graph_TheData1->GetZaxis()->SetTitleSize(0.072);
   Graph_TheData1->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheData1->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_TheData1);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(132);
   graph->SetName("TheSig");
   graph->SetTitle("Projection of mass pdf");
   graph->SetFillColor(1);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#ff3333");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,6145,0);
   graph->SetPoint(1,6145,5.17674349);
   graph->SetPoint(2,6150,5.17674349);
   graph->SetPoint(3,6155,5.639688703);
   graph->SetPoint(4,6160,6.167629118);
   graph->SetPoint(5,6165,6.773326188);
   graph->SetPoint(6,6170,7.472834364);
   graph->SetPoint(7,6175,8.286576006);
   graph->SetPoint(8,6180,9.240849073);
   graph->SetPoint(9,6185,10.36997883);
   graph->SetPoint(10,6190,11.71944829);
   graph->SetPoint(11,6195,13.3505513);
   graph->SetPoint(12,6200,15.34747748);
   graph->SetPoint(13,6205,17.82839795);
   graph->SetPoint(14,6210,20.96335863);
   graph->SetPoint(15,6215,25.00421394);
   graph->SetPoint(16,6220,30.33683629);
   graph->SetPoint(17,6225,37.57677554);
   graph->SetPoint(18,6230,47.75520287);
   graph->SetPoint(19,6235,62.70748469);
   graph->SetPoint(20,6240,85.96248814);
   graph->SetPoint(21,6242.5,102.7689817);
   graph->SetPoint(22,6245,125.0329614);
   graph->SetPoint(23,6247.5,155.4009603);
   graph->SetPoint(24,6248.75,174.9120296);
   graph->SetPoint(25,6250,198.3422776);
   graph->SetPoint(26,6251.25,226.8162086);
   graph->SetPoint(27,6252.5,261.8925865);
   graph->SetPoint(28,6253.75,305.7823964);
   graph->SetPoint(29,6254.375,331.9851095);
   graph->SetPoint(30,6255,361.705993);
   graph->SetPoint(31,6255.625,395.6042703);
   graph->SetPoint(32,6256.25,433.7576009);
   graph->SetPoint(33,6257.5,516.9577399);
   graph->SetPoint(34,6258.75,608.3899846);
   graph->SetPoint(35,6260,707.0142066);
   graph->SetPoint(36,6261.25,811.3220797);
   graph->SetPoint(37,6262.5,919.3428872);
   graph->SetPoint(38,6265,1136.588301);
   graph->SetPoint(39,6266.25,1240.065479);
   graph->SetPoint(40,6267.5,1335.995896);
   graph->SetPoint(41,6268.75,1421.296547);
   graph->SetPoint(42,6269.375,1459.046525);
   graph->SetPoint(43,6270,1493.080928);
   graph->SetPoint(44,6270.625,1523.096159);
   graph->SetPoint(45,6271.25,1548.820419);
   graph->SetPoint(46,6271.875,1570.017798);
   graph->SetPoint(47,6272.5,1586.491879);
   graph->SetPoint(48,6273.125,1598.088766);
   graph->SetPoint(49,6273.75,1604.699479);
   graph->SetPoint(50,6274.375,1606.261655);
   graph->SetPoint(51,6275,1602.760534);
   graph->SetPoint(52,6275.625,1594.229186);
   graph->SetPoint(53,6276.25,1580.747992);
   graph->SetPoint(54,6276.875,1562.443385);
   graph->SetPoint(55,6277.5,1539.485873);
   graph->SetPoint(56,6278.125,1512.087398);
   graph->SetPoint(57,6278.75,1480.498076);
   graph->SetPoint(58,6279.375,1445.0024);
   graph->SetPoint(59,6280,1405.914976);
   graph->SetPoint(60,6281.25,1318.345792);
   graph->SetPoint(61,6282.5,1220.727387);
   graph->SetPoint(62,6283.75,1116.161681);
   graph->SetPoint(63,6285,1007.754161);
   graph->SetPoint(64,6287.5,790.982351);
   graph->SetPoint(65,6288.75,687.6247428);
   graph->SetPoint(66,6290,590.2761935);
   graph->SetPoint(67,6291.25,500.3548466);
   graph->SetPoint(68,6292.5,418.8128749);
   graph->SetPoint(69,6293.75,346.1632882);
   graph->SetPoint(70,6295,282.5277179);
   graph->SetPoint(71,6296.25,227.6985084);
   graph->SetPoint(72,6297.5,181.2084227);
   graph->SetPoint(73,6298.75,142.4018545);
   graph->SetPoint(74,6300,110.5024686);
   graph->SetPoint(75,6301.25,84.67347545);
   graph->SetPoint(76,6302.5,64.06810251);
   graph->SetPoint(77,6303.75,47.86911607);
   graph->SetPoint(78,6305,35.31734311);
   graph->SetPoint(79,6307.5,18.51017262);
   graph->SetPoint(80,6310,9.223785487);
   graph->SetPoint(81,6315,2.308879879);
   graph->SetPoint(82,6320,0.8662041688);
   graph->SetPoint(83,6325,0.4142300371);
   graph->SetPoint(84,6330,0.2292452801);
   graph->SetPoint(85,6335,0.1398876652);
   graph->SetPoint(86,6340,0.09154541004);
   graph->SetPoint(87,6345,0.06314308902);
   graph->SetPoint(88,6350,0.04537375385);
   graph->SetPoint(89,6355,0.03369273974);
   graph->SetPoint(90,6360,0.02570063443);
   graph->SetPoint(91,6365,0.02004895223);
   graph->SetPoint(92,6370,0.01594002292);
   graph->SetPoint(93,6375,0.01288139305);
   graph->SetPoint(94,6380,0.01055781737);
   graph->SetPoint(95,6385,0.008761108741);
   graph->SetPoint(96,6390,0.007350012374);
   graph->SetPoint(97,6395,0.006226387408);
   graph->SetPoint(98,6400,0.005320603208);
   graph->SetPoint(99,6405,0.004582326133);
   graph->SetPoint(100,6410,0.003974557744);
   graph->SetPoint(101,6415,0.003469688466);
   graph->SetPoint(102,6420,0.003046831458);
   graph->SetPoint(103,6425,0.002689987791);
   graph->SetPoint(104,6430,0.002386762336);
   graph->SetPoint(105,6435,0.002127451171);
   graph->SetPoint(106,6440,0.001904383823);
   graph->SetPoint(107,6445,0.001711443015);
   graph->SetPoint(108,6450,0.001543709774);
   graph->SetPoint(109,6455,0.001397198284);
   graph->SetPoint(110,6460,0.001268655714);
   graph->SetPoint(111,6465,0.001155409659);
   graph->SetPoint(112,6470,0.00105525081);
   graph->SetPoint(113,6475,0.000966341977);
   graph->SetPoint(114,6480,0.0008871469653);
   graph->SetPoint(115,6485,0.0008163745822);
   graph->SetPoint(116,6490,0.0007529342347);
   graph->SetPoint(117,6495,0.0006959004913);
   graph->SetPoint(118,6500,0.0006444846224);
   graph->SetPoint(119,6505,0.0005980116098);
   graph->SetPoint(120,6510,0.0005559014714);
   graph->SetPoint(121,6515,0.0005176540095);
   graph->SetPoint(122,6520,0.0004828362949);
   graph->SetPoint(123,6525,0.0004510723446);
   graph->SetPoint(124,6530,0.0004220345706);
   graph->SetPoint(125,6535,0.0003954366662);
   graph->SetPoint(126,6540,0.0003710276619);
   graph->SetPoint(127,6545,0.0003485869398);
   graph->SetPoint(128,6550,0.0003279200364);
   graph->SetPoint(129,6550,0.0003279200364);
   graph->SetPoint(130,6555,0.0003279200364);
   graph->SetPoint(131,6555,0);
   
   TH1F *Graph_TheSig1 = new TH1F("Graph_TheSig1","Projection of mass pdf",132,6104,6596);
   Graph_TheSig1->SetMinimum(0);
   Graph_TheSig1->SetMaximum(1766.888);
   Graph_TheSig1->SetDirectory(0);
   Graph_TheSig1->SetStats(0);
   Graph_TheSig1->SetLineWidth(2);
   Graph_TheSig1->SetMarkerStyle(20);
   Graph_TheSig1->GetXaxis()->SetNdivisions(505);
   Graph_TheSig1->GetXaxis()->SetLabelFont(132);
   Graph_TheSig1->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheSig1->GetXaxis()->SetLabelSize(0.06);
   Graph_TheSig1->GetXaxis()->SetTitleSize(0.072);
   Graph_TheSig1->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheSig1->GetXaxis()->SetTitleFont(132);
   Graph_TheSig1->GetYaxis()->SetNdivisions(505);
   Graph_TheSig1->GetYaxis()->SetLabelFont(132);
   Graph_TheSig1->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheSig1->GetYaxis()->SetLabelSize(0.06);
   Graph_TheSig1->GetYaxis()->SetTitleSize(0.072);
   Graph_TheSig1->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheSig1->GetYaxis()->SetTitleFont(132);
   Graph_TheSig1->GetZaxis()->SetLabelFont(132);
   Graph_TheSig1->GetZaxis()->SetLabelSize(0.06);
   Graph_TheSig1->GetZaxis()->SetTitleSize(0.072);
   Graph_TheSig1->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheSig1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TheSig1);
   
   graph->Draw("l");
   
   graph = new TGraph(86);
   graph->SetName("TheBkg");
   graph->SetTitle("Projection of mass pdf");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#9933cc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,6145,0);
   graph->SetPoint(1,6145,583.6427835);
   graph->SetPoint(2,6150,583.6427835);
   graph->SetPoint(3,6155,579.1222292);
   graph->SetPoint(4,6160,574.6366884);
   graph->SetPoint(5,6165,570.1858899);
   graph->SetPoint(6,6170,565.7695648);
   graph->SetPoint(7,6175,561.3874459);
   graph->SetPoint(8,6180,557.0392683);
   graph->SetPoint(9,6185,552.7247691);
   graph->SetPoint(10,6190,548.4436876);
   graph->SetPoint(11,6195,544.1957647);
   graph->SetPoint(12,6200,539.9807438);
   graph->SetPoint(13,6205,535.79837);
   graph->SetPoint(14,6210,531.6483904);
   graph->SetPoint(15,6215,527.530554);
   graph->SetPoint(16,6220,523.4446121);
   graph->SetPoint(17,6225,519.3903174);
   graph->SetPoint(18,6230,515.3674249);
   graph->SetPoint(19,6235,511.3756914);
   graph->SetPoint(20,6240,507.4148755);
   graph->SetPoint(21,6245,503.4847378);
   graph->SetPoint(22,6250,499.5850406);
   graph->SetPoint(23,6255,495.7155481);
   graph->SetPoint(24,6260,491.8760265);
   graph->SetPoint(25,6265,488.0662436);
   graph->SetPoint(26,6270,484.285969);
   graph->SetPoint(27,6275,480.5349742);
   graph->SetPoint(28,6280,476.8130324);
   graph->SetPoint(29,6285,473.1199186);
   graph->SetPoint(30,6290,469.4554094);
   graph->SetPoint(31,6295,465.8192834);
   graph->SetPoint(32,6300,462.2113207);
   graph->SetPoint(33,6305,458.6313032);
   graph->SetPoint(34,6310,455.0790144);
   graph->SetPoint(35,6315,451.5542395);
   graph->SetPoint(36,6320,448.0567655);
   graph->SetPoint(37,6325,444.5863808);
   graph->SetPoint(38,6330,441.1428757);
   graph->SetPoint(39,6335,437.726042);
   graph->SetPoint(40,6340,434.335673);
   graph->SetPoint(41,6345,430.9715639);
   graph->SetPoint(42,6350,427.6335111);
   graph->SetPoint(43,6355,424.321313);
   graph->SetPoint(44,6360,421.0347692);
   graph->SetPoint(45,6365,417.7736811);
   graph->SetPoint(46,6370,414.5378514);
   graph->SetPoint(47,6375,411.3270846);
   graph->SetPoint(48,6380,408.1411865);
   graph->SetPoint(49,6385,404.9799644);
   graph->SetPoint(50,6390,401.8432274);
   graph->SetPoint(51,6395,398.7307857);
   graph->SetPoint(52,6400,395.6424511);
   graph->SetPoint(53,6405,392.5780369);
   graph->SetPoint(54,6410,389.5373579);
   graph->SetPoint(55,6415,386.5202302);
   graph->SetPoint(56,6420,383.5264715);
   graph->SetPoint(57,6425,380.5559006);
   graph->SetPoint(58,6430,377.608338);
   graph->SetPoint(59,6435,374.6836055);
   graph->SetPoint(60,6440,371.7815262);
   graph->SetPoint(61,6445,368.9019248);
   graph->SetPoint(62,6450,366.044627);
   graph->SetPoint(63,6455,363.2094603);
   graph->SetPoint(64,6460,360.396253);
   graph->SetPoint(65,6465,357.6048352);
   graph->SetPoint(66,6470,354.8350381);
   graph->SetPoint(67,6475,352.0866942);
   graph->SetPoint(68,6480,349.3596374);
   graph->SetPoint(69,6485,346.6537027);
   graph->SetPoint(70,6490,343.9687267);
   graph->SetPoint(71,6495,341.3045468);
   graph->SetPoint(72,6500,338.6610022);
   graph->SetPoint(73,6505,336.0379329);
   graph->SetPoint(74,6510,333.4351803);
   graph->SetPoint(75,6515,330.8525872);
   graph->SetPoint(76,6520,328.2899973);
   graph->SetPoint(77,6525,325.7472557);
   graph->SetPoint(78,6530,323.2242087);
   graph->SetPoint(79,6535,320.7207037);
   graph->SetPoint(80,6540,318.2365894);
   graph->SetPoint(81,6545,315.7717156);
   graph->SetPoint(82,6550,313.3259333);
   graph->SetPoint(83,6550,313.3259333);
   graph->SetPoint(84,6555,313.3259333);
   graph->SetPoint(85,6555,0);
   
   TH1F *Graph_TheBkg2 = new TH1F("Graph_TheBkg2","Projection of mass pdf",100,6104,6596);
   Graph_TheBkg2->SetMinimum(0);
   Graph_TheBkg2->SetMaximum(642.0071);
   Graph_TheBkg2->SetDirectory(0);
   Graph_TheBkg2->SetStats(0);
   Graph_TheBkg2->SetLineWidth(2);
   Graph_TheBkg2->SetMarkerStyle(20);
   Graph_TheBkg2->GetXaxis()->SetNdivisions(505);
   Graph_TheBkg2->GetXaxis()->SetLabelFont(132);
   Graph_TheBkg2->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheBkg2->GetXaxis()->SetLabelSize(0.06);
   Graph_TheBkg2->GetXaxis()->SetTitleSize(0.072);
   Graph_TheBkg2->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheBkg2->GetXaxis()->SetTitleFont(132);
   Graph_TheBkg2->GetYaxis()->SetNdivisions(505);
   Graph_TheBkg2->GetYaxis()->SetLabelFont(132);
   Graph_TheBkg2->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheBkg2->GetYaxis()->SetLabelSize(0.06);
   Graph_TheBkg2->GetYaxis()->SetTitleSize(0.072);
   Graph_TheBkg2->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheBkg2->GetYaxis()->SetTitleFont(132);
   Graph_TheBkg2->GetZaxis()->SetLabelFont(132);
   Graph_TheBkg2->GetZaxis()->SetLabelSize(0.06);
   Graph_TheBkg2->GetZaxis()->SetTitleSize(0.072);
   Graph_TheBkg2->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheBkg2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TheBkg2);
   
   graph->Draw("l");
   
   graph = new TGraph(131);
   graph->SetName("TheMode");
   graph->SetTitle("Projection of mass pdf");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,6145,0);
   graph->SetPoint(1,6145,588.819527);
   graph->SetPoint(2,6150,588.819527);
   graph->SetPoint(3,6155,584.7619179);
   graph->SetPoint(4,6160,580.8043175);
   graph->SetPoint(5,6165,576.9592161);
   graph->SetPoint(6,6170,573.2423991);
   graph->SetPoint(7,6175,569.6740219);
   graph->SetPoint(8,6180,566.2801173);
   graph->SetPoint(9,6185,563.094748);
   graph->SetPoint(10,6190,560.1631358);
   graph->SetPoint(11,6195,557.546316);
   graph->SetPoint(12,6200,555.3282213);
   graph->SetPoint(13,6205,553.6267679);
   graph->SetPoint(14,6210,552.611749);
   graph->SetPoint(15,6215,552.534768);
   graph->SetPoint(16,6220,553.7814484);
   graph->SetPoint(17,6225,556.9670929);
   graph->SetPoint(18,6230,563.1226278);
   graph->SetPoint(19,6235,574.0831761);
   graph->SetPoint(20,6240,593.3773637);
   graph->SetPoint(21,6242.5,608.2149685);
   graph->SetPoint(22,6245,628.5176992);
   graph->SetPoint(23,6247.5,656.9320592);
   graph->SetPoint(24,6248.75,675.4691536);
   graph->SetPoint(25,6250,697.9273182);
   graph->SetPoint(26,6251.25,725.4310535);
   graph->SetPoint(27,6252.5,759.5391199);
   graph->SetPoint(28,6253.75,802.4624988);
   graph->SetPoint(29,6255,857.4215411);
   graph->SetPoint(30,6255.625,890.838244);
   graph->SetPoint(31,6256.25,928.510468);
   graph->SetPoint(32,6257.5,1010.749795);
   graph->SetPoint(33,6258.75,1101.223095);
   graph->SetPoint(34,6260,1198.890233);
   graph->SetPoint(35,6261.25,1302.242882);
   graph->SetPoint(36,6262.5,1409.310319);
   graph->SetPoint(37,6265,1624.654545);
   graph->SetPoint(38,6266.25,1727.183896);
   graph->SetPoint(39,6267.5,1822.168328);
   graph->SetPoint(40,6268.75,1906.524831);
   graph->SetPoint(41,6269.375,1943.803423);
   graph->SetPoint(42,6270,1977.366897);
   graph->SetPoint(43,6270.625,2006.911657);
   graph->SetPoint(44,6271.25,2032.165903);
   graph->SetPoint(45,6271.875,2052.893725);
   graph->SetPoint(46,6272.5,2068.898705);
   graph->SetPoint(47,6273.125,2080.026947);
   graph->SetPoint(48,6273.75,2086.169469);
   graph->SetPoint(49,6274.375,2087.26391);
   graph->SetPoint(50,6275,2083.295508);
   graph->SetPoint(51,6275.625,2074.297333);
   graph->SetPoint(52,6276.25,2060.349766);
   graph->SetPoint(53,6276.875,2041.579238);
   graph->SetPoint(54,6277.5,2018.156259);
   graph->SetPoint(55,6278.125,1990.292768);
   graph->SetPoint(56,6278.75,1958.238883);
   graph->SetPoint(57,6279.375,1922.279094);
   graph->SetPoint(58,6280,1882.728009);
   graph->SetPoint(59,6281.25,1794.232852);
   graph->SetPoint(60,6282.5,1695.690273);
   graph->SetPoint(61,6283.75,1590.202188);
   graph->SetPoint(62,6285,1480.874079);
   graph->SetPoint(63,6287.5,1262.266453);
   graph->SetPoint(64,6288.75,1157.99361);
   graph->SetPoint(65,6290,1059.731603);
   graph->SetPoint(66,6291.25,968.8985723);
   graph->SetPoint(67,6292.5,886.4466873);
   graph->SetPoint(68,6293.75,812.8889543);
   graph->SetPoint(69,6295,748.3470013);
   graph->SetPoint(70,6296.25,692.6131694);
   graph->SetPoint(71,6297.5,645.2202181);
   graph->SetPoint(72,6298.75,605.5125376);
   graph->SetPoint(73,6300,572.7137894);
   graph->SetPoint(74,6301.25,545.9871804);
   graph->SetPoint(75,6302.5,524.4859349);
   graph->SetPoint(76,6303.75,507.3928157);
   graph->SetPoint(77,6305,493.9486463);
   graph->SetPoint(78,6307.5,475.3618788);
   graph->SetPoint(79,6310,464.3027999);
   graph->SetPoint(80,6315,453.8631194);
   graph->SetPoint(81,6320,448.9229696);
   graph->SetPoint(82,6325,445.0006108);
   graph->SetPoint(83,6330,441.372121);
   graph->SetPoint(84,6335,437.8659296);
   graph->SetPoint(85,6340,434.4272184);
   graph->SetPoint(86,6345,431.034707);
   graph->SetPoint(87,6350,427.6788849);
   graph->SetPoint(88,6355,424.3550058);
   graph->SetPoint(89,6360,421.0604699);
   graph->SetPoint(90,6365,417.79373);
   graph->SetPoint(91,6370,414.5537914);
   graph->SetPoint(92,6375,411.339966);
   graph->SetPoint(93,6380,408.1517443);
   graph->SetPoint(94,6385,404.9887256);
   graph->SetPoint(95,6390,401.8505774);
   graph->SetPoint(96,6395,398.7370121);
   graph->SetPoint(97,6400,395.6477717);
   graph->SetPoint(98,6405,392.5826193);
   graph->SetPoint(99,6410,389.5413325);
   graph->SetPoint(100,6415,386.5236999);
   graph->SetPoint(101,6420,383.5295183);
   graph->SetPoint(102,6425,380.5585905);
   graph->SetPoint(103,6430,377.6107247);
   graph->SetPoint(104,6435,374.6857329);
   graph->SetPoint(105,6440,371.7834306);
   graph->SetPoint(106,6445,368.9036362);
   graph->SetPoint(107,6450,366.0461708);
   graph->SetPoint(108,6455,363.2108575);
   graph->SetPoint(109,6460,360.3975217);
   graph->SetPoint(110,6465,357.6059906);
   graph->SetPoint(111,6470,354.8360934);
   graph->SetPoint(112,6475,352.0876606);
   graph->SetPoint(113,6480,349.3605245);
   graph->SetPoint(114,6485,346.6545191);
   graph->SetPoint(115,6490,343.9694796);
   graph->SetPoint(116,6495,341.3052427);
   graph->SetPoint(117,6500,338.6616467);
   graph->SetPoint(118,6505,336.0385309);
   graph->SetPoint(119,6510,333.4357362);
   graph->SetPoint(120,6515,330.8531048);
   graph->SetPoint(121,6520,328.2904801);
   graph->SetPoint(122,6525,325.7477067);
   graph->SetPoint(123,6530,323.2246307);
   graph->SetPoint(124,6535,320.7210991);
   graph->SetPoint(125,6540,318.2369604);
   graph->SetPoint(126,6545,315.7720642);
   graph->SetPoint(127,6550,313.3262612);
   graph->SetPoint(128,6550,313.3262612);
   graph->SetPoint(129,6555,313.3262612);
   graph->SetPoint(130,6555,0);
   
   TH1F *Graph_TheMode3 = new TH1F("Graph_TheMode3","Projection of mass pdf",131,6104,6596);
   Graph_TheMode3->SetMinimum(0);
   Graph_TheMode3->SetMaximum(2295.99);
   Graph_TheMode3->SetDirectory(0);
   Graph_TheMode3->SetStats(0);
   Graph_TheMode3->SetLineWidth(2);
   Graph_TheMode3->SetMarkerStyle(20);
   Graph_TheMode3->GetXaxis()->SetNdivisions(505);
   Graph_TheMode3->GetXaxis()->SetLabelFont(132);
   Graph_TheMode3->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheMode3->GetXaxis()->SetLabelSize(0.06);
   Graph_TheMode3->GetXaxis()->SetTitleSize(0.072);
   Graph_TheMode3->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheMode3->GetXaxis()->SetTitleFont(132);
   Graph_TheMode3->GetYaxis()->SetNdivisions(505);
   Graph_TheMode3->GetYaxis()->SetLabelFont(132);
   Graph_TheMode3->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheMode3->GetYaxis()->SetLabelSize(0.06);
   Graph_TheMode3->GetYaxis()->SetTitleSize(0.072);
   Graph_TheMode3->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheMode3->GetYaxis()->SetTitleFont(132);
   Graph_TheMode3->GetZaxis()->SetLabelFont(132);
   Graph_TheMode3->GetZaxis()->SetLabelSize(0.06);
   Graph_TheMode3->GetZaxis()->SetTitleSize(0.072);
   Graph_TheMode3->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheMode3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TheMode3);
   
   graph->Draw("l");
   
   grae = new TGraphAsymmErrors(80);
   grae->SetName("TheData");
   grae->SetTitle("Histogram of Data_plot__B_DTF_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,6152.5,596);
   grae->SetPointError(0,2.5,2.5,23.91823,24.91823);
   grae->SetPoint(1,6157.5,554);
   grae->SetPointError(1,2.5,2.5,23.04251,24.04251);
   grae->SetPoint(2,6162.5,583);
   grae->SetPointError(2,2.5,2.5,23.65057,24.65057);
   grae->SetPoint(3,6167.5,600);
   grae->SetPointError(3,2.5,2.5,24,25);
   grae->SetPoint(4,6172.5,576);
   grae->SetPointError(4,2.5,2.5,23.50521,24.50521);
   grae->SetPoint(5,6177.5,580);
   grae->SetPointError(5,2.5,2.5,23.58838,24.58838);
   grae->SetPoint(6,6182.5,526);
   grae->SetPointError(6,2.5,2.5,22.44014,23.44014);
   grae->SetPoint(7,6187.5,610);
   grae->SetPointError(7,2.5,2.5,24.20324,25.20324);
   grae->SetPoint(8,6192.5,573);
   grae->SetPointError(8,2.5,2.5,23.44264,24.44264);
   grae->SetPoint(9,6197.5,537);
   grae->SetPointError(9,2.5,2.5,22.67865,23.67865);
   grae->SetPoint(10,6202.5,534);
   grae->SetPointError(10,2.5,2.5,22.61385,23.61385);
   grae->SetPoint(11,6207.5,516);
   grae->SetPointError(11,2.5,2.5,22.22114,23.22114);
   grae->SetPoint(12,6212.5,517);
   grae->SetPointError(12,2.5,2.5,22.24313,23.24313);
   grae->SetPoint(13,6217.5,542);
   grae->SetPointError(13,2.5,2.5,22.78626,23.78626);
   grae->SetPoint(14,6222.5,508);
   grae->SetPointError(14,2.5,2.5,22.0444,23.0444);
   grae->SetPoint(15,6227.5,515);
   grae->SetPointError(15,2.5,2.5,22.19912,23.19912);
   grae->SetPoint(16,6232.5,542);
   grae->SetPointError(16,2.5,2.5,22.78626,23.78626);
   grae->SetPoint(17,6237.5,585);
   grae->SetPointError(17,2.5,2.5,23.69194,24.69194);
   grae->SetPoint(18,6242.5,624);
   grae->SetPointError(18,2.5,2.5,24.485,25.485);
   grae->SetPoint(19,6247.5,655);
   grae->SetPointError(19,2.5,2.5,25.09785,26.09785);
   grae->SetPoint(20,6252.5,811);
   grae->SetPointError(20,2.5,2.5,27.98245,28.98245);
   grae->SetPoint(21,6257.5,1017);
   grae->SetPointError(21,2.5,2.5,31.39436,32.39436);
   grae->SetPoint(22,6262.5,1306);
   grae->SetPointError(22,2.5,2.5,35.64208,36.64208);
   grae->SetPoint(23,6267.5,1881);
   grae->SetPointError(23,2.5,2.5,42.87338,43.87338);
   grae->SetPoint(24,6272.5,2115);
   grae->SetPointError(24,2.5,2.5,45.49185,46.49185);
   grae->SetPoint(25,6277.5,2003);
   grae->SetPointError(25,2.5,2.5,44.25768,45.25768);
   grae->SetPoint(26,6282.5,1663);
   grae->SetPointError(26,2.5,2.5,40.28296,41.28296);
   grae->SetPoint(27,6287.5,1219);
   grae->SetPointError(27,2.5,2.5,34.41776,35.41776);
   grae->SetPoint(28,6292.5,893);
   grae->SetPointError(28,2.5,2.5,29.38729,30.38729);
   grae->SetPoint(29,6297.5,676);
   grae->SetPointError(29,2.5,2.5,25.50481,26.50481);
   grae->SetPoint(30,6302.5,582);
   grae->SetPointError(30,2.5,2.5,23.62986,24.62986);
   grae->SetPoint(31,6307.5,546);
   grae->SetPointError(31,2.5,2.5,22.87199,23.87199);
   grae->SetPoint(32,6312.5,488);
   grae->SetPointError(32,2.5,2.5,21.59638,22.59638);
   grae->SetPoint(33,6317.5,467);
   grae->SetPointError(33,2.5,2.5,21.11597,22.11597);
   grae->SetPoint(34,6322.5,446);
   grae->SetPointError(34,2.5,2.5,20.62463,21.62463);
   grae->SetPoint(35,6327.5,465);
   grae->SetPointError(35,2.5,2.5,21.06965,22.06965);
   grae->SetPoint(36,6332.5,431);
   grae->SetPointError(36,2.5,2.5,20.26656,21.26656);
   grae->SetPoint(37,6337.5,451);
   grae->SetPointError(37,2.5,2.5,20.74265,21.74265);
   grae->SetPoint(38,6342.5,449);
   grae->SetPointError(38,2.5,2.5,20.69552,21.69552);
   grae->SetPoint(39,6347.5,445);
   grae->SetPointError(39,2.5,2.5,20.60095,21.60095);
   grae->SetPoint(40,6352.5,433);
   grae->SetPointError(40,2.5,2.5,20.31466,21.31466);
   grae->SetPoint(41,6357.5,421);
   grae->SetPointError(41,2.5,2.5,20.02438,21.02438);
   grae->SetPoint(42,6362.5,432);
   grae->SetPointError(42,2.5,2.5,20.29062,21.29062);
   grae->SetPoint(43,6367.5,399);
   grae->SetPointError(43,2.5,2.5,19.48124,20.48124);
   grae->SetPoint(44,6372.5,418);
   grae->SetPointError(44,2.5,2.5,19.95116,20.95116);
   grae->SetPoint(45,6377.5,427);
   grae->SetPointError(45,2.5,2.5,20.17003,21.17003);
   grae->SetPoint(46,6382.5,427);
   grae->SetPointError(46,2.5,2.5,20.17003,21.17003);
   grae->SetPoint(47,6387.5,402);
   grae->SetPointError(47,2.5,2.5,19.55617,20.55617);
   grae->SetPoint(48,6392.5,417);
   grae->SetPointError(48,2.5,2.5,19.9267,20.9267);
   grae->SetPoint(49,6397.5,407);
   grae->SetPointError(49,2.5,2.5,19.68044,20.68044);
   grae->SetPoint(50,6402.5,400);
   grae->SetPointError(50,2.5,2.5,19.50625,20.50625);
   grae->SetPoint(51,6407.5,381);
   grae->SetPointError(51,2.5,2.5,19.02562,20.02562);
   grae->SetPoint(52,6412.5,381);
   grae->SetPointError(52,2.5,2.5,19.02562,20.02562);
   grae->SetPoint(53,6417.5,362);
   grae->SetPointError(53,2.5,2.5,18.53287,19.53287);
   grae->SetPoint(54,6422.5,356);
   grae->SetPointError(54,2.5,2.5,18.37459,19.37459);
   grae->SetPoint(55,6427.5,428);
   grae->SetPointError(55,2.5,2.5,20.1942,21.1942);
   grae->SetPoint(56,6432.5,387);
   grae->SetPointError(56,2.5,2.5,19.17867,20.17867);
   grae->SetPoint(57,6437.5,365);
   grae->SetPointError(57,2.5,2.5,18.61151,19.61151);
   grae->SetPoint(58,6442.5,369);
   grae->SetPointError(58,2.5,2.5,18.71588,19.71588);
   grae->SetPoint(59,6447.5,340);
   grae->SetPointError(59,2.5,2.5,17.94587,18.94587);
   grae->SetPoint(60,6452.5,369);
   grae->SetPointError(60,2.5,2.5,18.71588,19.71588);
   grae->SetPoint(61,6457.5,346);
   grae->SetPointError(61,2.5,2.5,18.10779,19.10779);
   grae->SetPoint(62,6462.5,341);
   grae->SetPointError(62,2.5,2.5,17.97295,18.97295);
   grae->SetPoint(63,6467.5,353);
   grae->SetPointError(63,2.5,2.5,18.29495,19.29495);
   grae->SetPoint(64,6472.5,337);
   grae->SetPointError(64,2.5,2.5,17.86437,18.86437);
   grae->SetPoint(65,6477.5,344);
   grae->SetPointError(65,2.5,2.5,18.05398,19.05398);
   grae->SetPoint(66,6482.5,336);
   grae->SetPointError(66,2.5,2.5,17.83712,18.83712);
   grae->SetPoint(67,6487.5,334);
   grae->SetPointError(67,2.5,2.5,17.78251,18.78251);
   grae->SetPoint(68,6492.5,323);
   grae->SetPointError(68,2.5,2.5,17.47915,18.47915);
   grae->SetPoint(69,6497.5,329);
   grae->SetPointError(69,2.5,2.5,17.64525,18.64525);
   grae->SetPoint(70,6502.5,346);
   grae->SetPointError(70,2.5,2.5,18.10779,19.10779);
   grae->SetPoint(71,6507.5,306);
   grae->SetPointError(71,2.5,2.5,17,18);
   grae->SetPoint(72,6512.5,329);
   grae->SetPointError(72,2.5,2.5,17.64525,18.64525);
   grae->SetPoint(73,6517.5,347);
   grae->SetPointError(73,2.5,2.5,18.13465,19.13465);
   grae->SetPoint(74,6522.5,341);
   grae->SetPointError(74,2.5,2.5,17.97295,18.97295);
   grae->SetPoint(75,6527.5,350);
   grae->SetPointError(75,2.5,2.5,18.21497,19.21497);
   grae->SetPoint(76,6532.5,289);
   grae->SetPointError(76,2.5,2.5,16.50735,17.50735);
   grae->SetPoint(77,6537.5,318);
   grae->SetPointError(77,2.5,2.5,17.33956,18.33956);
   grae->SetPoint(78,6542.5,331);
   grae->SetPointError(78,2.5,2.5,17.70027,18.70027);
   grae->SetPoint(79,6547.5,314);
   grae->SetPointError(79,2.5,2.5,17.2271,18.2271);
   
   TH1F *Graph_TheData2 = new TH1F("Graph_TheData2","Histogram of Data_plot__B_DTF_M",100,6110,6590);
   Graph_TheData2->SetMinimum(83.59273);
   Graph_TheData2->SetMaximum(2350.392);
   Graph_TheData2->SetDirectory(0);
   Graph_TheData2->SetStats(0);
   Graph_TheData2->SetLineWidth(2);
   Graph_TheData2->SetMarkerStyle(20);
   Graph_TheData2->GetXaxis()->SetNdivisions(505);
   Graph_TheData2->GetXaxis()->SetLabelFont(132);
   Graph_TheData2->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheData2->GetXaxis()->SetLabelSize(0.06);
   Graph_TheData2->GetXaxis()->SetTitleSize(0.072);
   Graph_TheData2->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheData2->GetXaxis()->SetTitleFont(132);
   Graph_TheData2->GetYaxis()->SetNdivisions(505);
   Graph_TheData2->GetYaxis()->SetLabelFont(132);
   Graph_TheData2->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheData2->GetYaxis()->SetLabelSize(0.06);
   Graph_TheData2->GetYaxis()->SetTitleSize(0.072);
   Graph_TheData2->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheData2->GetYaxis()->SetTitleFont(132);
   Graph_TheData2->GetZaxis()->SetLabelFont(132);
   Graph_TheData2->GetZaxis()->SetLabelSize(0.06);
   Graph_TheData2->GetZaxis()->SetTitleSize(0.072);
   Graph_TheData2->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheData2->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_TheData2);
   
   grae->Draw("p");
   TLatex *   tex = new TLatex(0.58,0.85,"#splitline{LHCb}{#it{B_{c}^{+}}#it{#rightarrowJ}#kern[-0.2]{/}#kern[-0.06]{#it{#psi#pi^{+}#pi^{#minus}#pi^{+}}}}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1D *frame_677c5800__2 = new TH1D("frame_677c5800__2","A RooPlot of "M(J/#psi2#pi^{+}#pi^{#minus})"",80,6150,6550);
   frame_677c5800__2->SetBinContent(1,2269.566);
   frame_677c5800__2->SetMaximum(2269.566);
   frame_677c5800__2->SetEntries(1);
   frame_677c5800__2->SetDirectory(0);
   frame_677c5800__2->SetStats(0);
   frame_677c5800__2->SetLineWidth(2);
   frame_677c5800__2->SetMarkerStyle(20);
   frame_677c5800__2->GetXaxis()->SetTitle("#it{m}(#it{J}#kern[-0.2]{/}#kern[-0.05]{#it{#psi#pi^{+}#pi^{#minus}#pi^{+}}}) [MeV/#it{c}^{2}]");
   frame_677c5800__2->GetXaxis()->SetNdivisions(505);
   frame_677c5800__2->GetXaxis()->SetLabelFont(132);
   frame_677c5800__2->GetXaxis()->SetLabelOffset(0.02);
   frame_677c5800__2->GetXaxis()->SetLabelSize(0.06);
   frame_677c5800__2->GetXaxis()->SetTitleSize(0.072);
   frame_677c5800__2->GetXaxis()->SetTitleOffset(0.95);
   frame_677c5800__2->GetXaxis()->SetTitleFont(132);
   frame_677c5800__2->GetYaxis()->SetTitle("Candidates / (5.0 MeV/#it{c}^{2})");
   frame_677c5800__2->GetYaxis()->SetNdivisions(505);
   frame_677c5800__2->GetYaxis()->SetLabelFont(132);
   frame_677c5800__2->GetYaxis()->SetLabelOffset(0.01);
   frame_677c5800__2->GetYaxis()->SetLabelSize(0.06);
   frame_677c5800__2->GetYaxis()->SetTitleSize(0.072);
   frame_677c5800__2->GetYaxis()->SetTitleFont(132);
   frame_677c5800__2->GetZaxis()->SetLabelFont(132);
   frame_677c5800__2->GetZaxis()->SetLabelSize(0.06);
   frame_677c5800__2->GetZaxis()->SetTitleSize(0.072);
   frame_677c5800__2->GetZaxis()->SetTitleOffset(1.2);
   frame_677c5800__2->GetZaxis()->SetTitleFont(132);
   frame_677c5800__2->Draw("AXISSAME");
   MyCan->Modified();
   MyCan->cd();
   MyCan->SetSelected(MyCan);
}


==> figs/Fig1c.C <==
{
//=========Macro generated from canvas: MyCan/
//=========  (Fri Apr 10 14:39:34 2020) by ROOT version5.34/18
   TCanvas *MyCan = new TCanvas("MyCan", "",0,23,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   MyCan->Range(6134.375,-34.61175,6571.875,181.7117);
   MyCan->SetFillColor(0);
   MyCan->SetBorderMode(0);
   MyCan->SetBorderSize(2);
   MyCan->SetTickx(1);
   MyCan->SetTicky(1);
   MyCan->SetLeftMargin(0.15);
   MyCan->SetRightMargin(0.05);
   MyCan->SetTopMargin(0.05);
   MyCan->SetBottomMargin(0.16);
   MyCan->SetFrameLineWidth(2);
   MyCan->SetFrameBorderMode(0);
   MyCan->SetFrameLineWidth(2);
   MyCan->SetFrameBorderMode(0);
   
   TH1D *frame_6576670__1 = new TH1D("frame_6576670__1","A RooPlot of "M(J/#psip#bar{p}#pi^{+})"",70,6200,6550);
   frame_6576670__1->SetBinContent(1,170.8955);
   frame_6576670__1->SetMaximum(170.8955);
   frame_6576670__1->SetEntries(1);
   frame_6576670__1->SetDirectory(0);
   frame_6576670__1->SetStats(0);
   frame_6576670__1->SetLineWidth(2);
   frame_6576670__1->SetMarkerStyle(20);
   frame_6576670__1->GetXaxis()->SetTitle("#it{m}(#it{J}#kern[-0.25]{/}#kern[-0.06]{#it{#psip#bar{p}#pi^{+}}}) [MeV/#it{c}^{2}]");
   frame_6576670__1->GetXaxis()->SetNdivisions(505);
   frame_6576670__1->GetXaxis()->SetLabelFont(132);
   frame_6576670__1->GetXaxis()->SetLabelOffset(0.02);
   frame_6576670__1->GetXaxis()->SetLabelSize(0.06);
   frame_6576670__1->GetXaxis()->SetTitleSize(0.072);
   frame_6576670__1->GetXaxis()->SetTitleFont(132);
   frame_6576670__1->GetYaxis()->SetTitle("Candidates / (5.0 MeV/#it{c}^{2})");
   frame_6576670__1->GetYaxis()->SetNdivisions(505);
   frame_6576670__1->GetYaxis()->SetLabelFont(132);
   frame_6576670__1->GetYaxis()->SetLabelOffset(0.01);
   frame_6576670__1->GetYaxis()->SetLabelSize(0.06);
   frame_6576670__1->GetYaxis()->SetTitleSize(0.072);
   frame_6576670__1->GetYaxis()->SetTitleOffset(0.95);
   frame_6576670__1->GetYaxis()->SetTitleFont(132);
   frame_6576670__1->GetZaxis()->SetLabelFont(132);
   frame_6576670__1->GetZaxis()->SetLabelSize(0.06);
   frame_6576670__1->GetZaxis()->SetTitleSize(0.072);
   frame_6576670__1->GetZaxis()->SetTitleOffset(1.2);
   frame_6576670__1->GetZaxis()->SetTitleFont(132);
   frame_6576670__1->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(70);
   grae->SetName("TheData");
   grae->SetTitle("Histogram of Data_plot__B_DTF_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,6202.5,76);
   grae->SetPointError(0,2.5,2.5,8.698576,9.756061);
   grae->SetPoint(1,6207.5,76);
   grae->SetPointError(1,2.5,2.5,8.698576,9.756061);
   grae->SetPoint(2,6212.5,75);
   grae->SetPointError(2,2.5,2.5,8.640903,9.698771);
   grae->SetPoint(3,6217.5,71);
   grae->SetPointError(3,2.5,2.5,8.406258,9.465736);
   grae->SetPoint(4,6222.5,70);
   grae->SetPointError(4,2.5,2.5,8.346566,9.406468);
   grae->SetPoint(5,6227.5,64);
   grae->SetPointError(5,2.5,2.5,7.979042,9.041691);
   grae->SetPoint(6,6232.5,74);
   grae->SetPointError(6,2.5,2.5,8.582844,9.641101);
   grae->SetPoint(7,6237.5,64);
   grae->SetPointError(7,2.5,2.5,7.979042,9.041691);
   grae->SetPoint(8,6242.5,67);
   grae->SetPointError(8,2.5,2.5,8.164873,9.226102);
   grae->SetPoint(9,6247.5,61);
   grae->SetPointError(9,2.5,2.5,7.788779,8.852952);
   grae->SetPoint(10,6252.5,61);
   grae->SetPointError(10,2.5,2.5,7.788779,8.852952);
   grae->SetPoint(11,6257.5,67);
   grae->SetPointError(11,2.5,2.5,8.164873,9.226102);
   grae->SetPoint(12,6262.5,76);
   grae->SetPointError(12,2.5,2.5,8.698576,9.756061);
   grae->SetPoint(13,6267.5,103);
   grae->SetPointError(13,2.5,2.5,9.661201,10.6612);
   grae->SetPoint(14,6272.5,150);
   grae->SetPointError(14,2.5,2.5,11.75765,12.75765);
   grae->SetPoint(15,6277.5,133);
   grae->SetPointError(15,2.5,2.5,11.0434,12.0434);
   grae->SetPoint(16,6282.5,101);
   grae->SetPointError(16,2.5,2.5,9.562306,10.56231);
   grae->SetPoint(17,6287.5,78);
   grae->SetPointError(17,2.5,2.5,8.812788,9.869531);
   grae->SetPoint(18,6292.5,67);
   grae->SetPointError(18,2.5,2.5,8.164873,9.226102);
   grae->SetPoint(19,6297.5,65);
   grae->SetPointError(19,2.5,2.5,8.041463,9.103628);
   grae->SetPoint(20,6302.5,59);
   grae->SetPointError(20,2.5,2.5,7.659312,8.724565);
   grae->SetPoint(21,6307.5,54);
   grae->SetPointError(21,2.5,2.5,7.32564,8.39385);
   grae->SetPoint(22,6312.5,54);
   grae->SetPointError(22,2.5,2.5,7.32564,8.39385);
   grae->SetPoint(23,6317.5,70);
   grae->SetPointError(23,2.5,2.5,8.346566,9.406468);
   grae->SetPoint(24,6322.5,53);
   grae->SetPointError(24,2.5,2.5,7.257065,8.325916);
   grae->SetPoint(25,6327.5,49);
   grae->SetPointError(25,2.5,2.5,6.976026,8.047634);
   grae->SetPoint(26,6332.5,46);
   grae->SetPointError(26,2.5,2.5,6.757581,7.831489);
   grae->SetPoint(27,6337.5,47);
   grae->SetPointError(27,2.5,2.5,6.831172,7.904289);
   grae->SetPoint(28,6342.5,64);
   grae->SetPointError(28,2.5,2.5,7.979042,9.041691);
   grae->SetPoint(29,6347.5,63);
   grae->SetPointError(29,2.5,2.5,7.916129,8.979274);
   grae->SetPoint(30,6352.5,51);
   grae->SetPointError(30,2.5,2.5,7.117933,8.188122);
   grae->SetPoint(31,6357.5,56);
   grae->SetPointError(31,2.5,2.5,7.4609,8.527879);
   grae->SetPoint(32,6362.5,46);
   grae->SetPointError(32,2.5,2.5,6.757581,7.831489);
   grae->SetPoint(33,6367.5,56);
   grae->SetPointError(33,2.5,2.5,7.4609,8.527879);
   grae->SetPoint(34,6372.5,49);
   grae->SetPointError(34,2.5,2.5,6.976026,8.047634);
   grae->SetPoint(35,6377.5,42);
   grae->SetPointError(35,2.5,2.5,6.454831,7.53218);
   grae->SetPoint(36,6382.5,54);
   grae->SetPointError(36,2.5,2.5,7.32564,8.39385);
   grae->SetPoint(37,6387.5,48);
   grae->SetPointError(37,2.5,2.5,6.903979,7.97633);
   grae->SetPoint(38,6392.5,49);
   grae->SetPointError(38,2.5,2.5,6.976026,8.047634);
   grae->SetPoint(39,6397.5,32);
   grae->SetPointError(39,2.5,2.5,5.627135,6.715753);
   grae->SetPoint(40,6402.5,61);
   grae->SetPointError(40,2.5,2.5,7.788779,8.852952);
   grae->SetPoint(41,6407.5,42);
   grae->SetPointError(41,2.5,2.5,6.454831,7.53218);
   grae->SetPoint(42,6412.5,43);
   grae->SetPointError(42,2.5,2.5,6.531834,7.608278);
   grae->SetPoint(43,6417.5,38);
   grae->SetPointError(43,2.5,2.5,6.137163,7.218484);
   grae->SetPoint(44,6422.5,51);
   grae->SetPointError(44,2.5,2.5,7.117933,8.188122);
   grae->SetPoint(45,6427.5,39);
   grae->SetPointError(45,2.5,2.5,6.218102,7.298372);
   grae->SetPoint(46,6432.5,45);
   grae->SetPointError(46,2.5,2.5,6.683179,7.757905);
   grae->SetPoint(47,6437.5,54);
   grae->SetPointError(47,2.5,2.5,7.32564,8.39385);
   grae->SetPoint(48,6442.5,32);
   grae->SetPointError(48,2.5,2.5,5.627135,6.715753);
   grae->SetPoint(49,6447.5,35);
   grae->SetPointError(49,2.5,2.5,5.887675,6.97241);
   grae->SetPoint(50,6452.5,43);
   grae->SetPointError(50,2.5,2.5,6.531834,7.608278);
   grae->SetPoint(51,6457.5,49);
   grae->SetPointError(51,2.5,2.5,6.976026,8.047634);
   grae->SetPoint(52,6462.5,42);
   grae->SetPointError(52,2.5,2.5,6.454831,7.53218);
   grae->SetPoint(53,6467.5,56);
   grae->SetPointError(53,2.5,2.5,7.4609,8.527879);
   grae->SetPoint(54,6472.5,44);
   grae->SetPointError(54,2.5,2.5,6.60794,7.68351);
   grae->SetPoint(55,6477.5,41);
   grae->SetPointError(55,2.5,2.5,6.376898,7.455185);
   grae->SetPoint(56,6482.5,56);
   grae->SetPointError(56,2.5,2.5,7.4609,8.527879);
   grae->SetPoint(57,6487.5,42);
   grae->SetPointError(57,2.5,2.5,6.454831,7.53218);
   grae->SetPoint(58,6492.5,36);
   grae->SetPointError(58,2.5,2.5,5.971996,7.055545);
   grae->SetPoint(59,6497.5,29);
   grae->SetPointError(59,2.5,2.5,5.353932,6.44702);
   grae->SetPoint(60,6502.5,31);
   grae->SetPointError(60,2.5,2.5,5.537565,6.627601);
   grae->SetPoint(61,6507.5,38);
   grae->SetPointError(61,2.5,2.5,6.137163,7.218484);
   grae->SetPoint(62,6512.5,37);
   grae->SetPointError(62,2.5,2.5,6.055143,7.137555);
   grae->SetPoint(63,6517.5,41);
   grae->SetPointError(63,2.5,2.5,6.376898,7.455185);
   grae->SetPoint(64,6522.5,33);
   grae->SetPointError(64,2.5,2.5,5.715302,6.802567);
   grae->SetPoint(65,6527.5,43);
   grae->SetPointError(65,2.5,2.5,6.531834,7.608278);
   grae->SetPoint(66,6532.5,37);
   grae->SetPointError(66,2.5,2.5,6.055143,7.137555);
   grae->SetPoint(67,6537.5,19);
   grae->SetPointError(67,2.5,2.5,4.320219,5.435196);
   grae->SetPoint(68,6542.5,32);
   grae->SetPointError(68,2.5,2.5,5.627135,6.715753);
   grae->SetPoint(69,6547.5,36);
   grae->SetPointError(69,2.5,2.5,5.971996,7.055545);
   
   TH1F *Graph_TheData1 = new TH1F("Graph_TheData1","Histogram of Data_plot__B_DTF_M",100,6165,6585);
   Graph_TheData1->SetMinimum(0);
   Graph_TheData1->SetMaximum(177.5654);
   Graph_TheData1->SetDirectory(0);
   Graph_TheData1->SetStats(0);
   Graph_TheData1->SetLineWidth(2);
   Graph_TheData1->SetMarkerStyle(20);
   Graph_TheData1->GetXaxis()->SetNdivisions(505);
   Graph_TheData1->GetXaxis()->SetLabelFont(132);
   Graph_TheData1->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheData1->GetXaxis()->SetLabelSize(0.06);
   Graph_TheData1->GetXaxis()->SetTitleSize(0.072);
   Graph_TheData1->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheData1->GetXaxis()->SetTitleFont(132);
   Graph_TheData1->GetYaxis()->SetNdivisions(505);
   Graph_TheData1->GetYaxis()->SetLabelFont(132);
   Graph_TheData1->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheData1->GetYaxis()->SetLabelSize(0.06);
   Graph_TheData1->GetYaxis()->SetTitleSize(0.072);
   Graph_TheData1->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheData1->GetYaxis()->SetTitleFont(132);
   Graph_TheData1->GetZaxis()->SetLabelFont(132);
   Graph_TheData1->GetZaxis()->SetLabelSize(0.06);
   Graph_TheData1->GetZaxis()->SetTitleSize(0.072);
   Graph_TheData1->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheData1->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_TheData1);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(124);
   graph->SetName("TheSig");
   graph->SetTitle("Projection of mass pdf");
   graph->SetFillColor(1);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#ff3333");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,6195,0);
   graph->SetPoint(1,6195,0.04727805629);
   graph->SetPoint(2,6200,0.04727805629);
   graph->SetPoint(3,6205,0.05535757669);
   graph->SetPoint(4,6210,0.06570007913);
   graph->SetPoint(5,6215,0.0792368945);
   graph->SetPoint(6,6220,0.09743284191);
   graph->SetPoint(7,6225,0.1226998319);
   graph->SetPoint(8,6230,0.1592393315);
   graph->SetPoint(9,6235,0.214908866);
   graph->SetPoint(10,6240,0.3058282393);
   graph->SetPoint(11,6245,0.4695105105);
   graph->SetPoint(12,6250,0.8108059144);
   graph->SetPoint(13,6252.5,1.141102829);
   graph->SetPoint(14,6255,1.723548776);
   graph->SetPoint(15,6256.25,2.198077491);
   graph->SetPoint(16,6257.5,2.899391766);
   graph->SetPoint(17,6258.75,3.998896499);
   graph->SetPoint(18,6259.375,4.799429961);
   graph->SetPoint(19,6260,5.86681603);
   graph->SetPoint(20,6260.625,7.30272691);
   graph->SetPoint(21,6261.25,9.041296314);
   graph->SetPoint(22,6261.875,11.08543907);
   graph->SetPoint(23,6262.5,13.46020424);
   graph->SetPoint(24,6263.125,16.18553108);
   graph->SetPoint(25,6263.75,19.27430878);
   graph->SetPoint(26,6264.375,22.73040765);
   graph->SetPoint(27,6265,26.54680077);
   graph->SetPoint(28,6265.625,30.70391185);
   graph->SetPoint(29,6266.25,35.16833312);
   graph->SetPoint(30,6266.875,39.89205529);
   graph->SetPoint(31,6267.5,44.81233708);
   graph->SetPoint(32,6268.75,54.92241423);
   graph->SetPoint(33,6269.375,59.92257434);
   graph->SetPoint(34,6270,64.74524226);
   graph->SetPoint(35,6270.625,69.27903211);
   graph->SetPoint(36,6271.25,73.41288929);
   graph->SetPoint(37,6271.875,77.04055025);
   graph->SetPoint(38,6272.5,80.06505182);
   graph->SetPoint(39,6273.125,82.40302523);
   graph->SetPoint(40,6273.75,83.98851005);
   graph->SetPoint(41,6274.375,84.77604499);
   graph->SetPoint(42,6275,84.74283338);
   graph->SetPoint(43,6275.625,83.88983945);
   graph->SetPoint(44,6276.25,82.24174182);
   graph->SetPoint(45,6276.875,79.84574736);
   graph->SetPoint(46,6277.5,76.76934491);
   graph->SetPoint(47,6278.125,73.09714807);
   graph->SetPoint(48,6278.75,68.92703313);
   graph->SetPoint(49,6279.375,64.36581778);
   graph->SetPoint(50,6280,59.52474608);
   graph->SetPoint(51,6282.5,39.50318667);
   graph->SetPoint(52,6283.125,34.79823051);
   graph->SetPoint(53,6283.75,30.35699256);
   graph->SetPoint(54,6284.375,26.22629136);
   graph->SetPoint(55,6285,22.43838385);
   graph->SetPoint(56,6285.625,19.01178168);
   graph->SetPoint(57,6286.25,15.95256848);
   graph->SetPoint(58,6286.875,13.25607556);
   graph->SetPoint(59,6287.5,10.90877233);
   graph->SetPoint(60,6288.125,8.890237002);
   graph->SetPoint(61,6288.75,7.175090013);
   graph->SetPoint(62,6289.375,5.734795326);
   graph->SetPoint(63,6290,4.539259857);
   graph->SetPoint(64,6290.625,3.558186618);
   graph->SetPoint(65,6291.25,2.762160768);
   graph->SetPoint(66,6292.5,1.616661424);
   graph->SetPoint(67,6293.75,0.9101132015);
   graph->SetPoint(68,6295,0.4928082483);
   graph->SetPoint(69,6297.5,0.1428353643);
   graph->SetPoint(70,6300,0.05203539916);
   graph->SetPoint(71,6305,0.01095134747);
   graph->SetPoint(72,6310,0.003343685321);
   graph->SetPoint(73,6315,0.001282614537);
   graph->SetPoint(74,6320,0.0005741583013);
   graph->SetPoint(75,6325,0.0002873331391);
   graph->SetPoint(76,6330,0.0001564400065);
   graph->SetPoint(77,6335,9.098352943e-05);
   graph->SetPoint(78,6340,5.579768671e-05);
   graph->SetPoint(79,6345,3.574354266e-05);
   graph->SetPoint(80,6350,2.374690662e-05);
   graph->SetPoint(81,6355,1.627229618e-05);
   graph->SetPoint(82,6360,1.145072893e-05);
   graph->SetPoint(83,6365,8.245990545e-06);
   graph->SetPoint(84,6370,6.059566939e-06);
   graph->SetPoint(85,6375,4.533238104e-06);
   graph->SetPoint(86,6380,3.445806906e-06);
   graph->SetPoint(87,6385,2.656863326e-06);
   graph->SetPoint(88,6390,2.075059491e-06);
   graph->SetPoint(89,6395,1.639641077e-06);
   graph->SetPoint(90,6400,1.309389369e-06);
   graph->SetPoint(91,6405,1.055830737e-06);
   graph->SetPoint(92,6410,8.589700832e-07);
   graph->SetPoint(93,6415,7.045537036e-07);
   graph->SetPoint(94,6420,5.822795991e-07);
   graph->SetPoint(95,6425,4.846066768e-07);
   graph->SetPoint(96,6430,4.059496051e-07);
   graph->SetPoint(97,6435,3.421262875e-07);
   graph->SetPoint(98,6440,2.899734451e-07);
   graph->SetPoint(99,6445,2.470757231e-07);
   graph->SetPoint(100,6450,2.11572511e-07);
   graph->SetPoint(101,6455,1.820186415e-07);
   graph->SetPoint(102,6460,1.572828925e-07);
   graph->SetPoint(103,6465,1.364733066e-07);
   graph->SetPoint(104,6470,1.18881737e-07);
   graph->SetPoint(105,6475,1.039423128e-07);
   graph->SetPoint(106,6480,9.120007459e-08);
   graph->SetPoint(107,6485,8.028710784e-08);
   graph->SetPoint(108,6490,7.090424818e-08);
   graph->SetPoint(109,6495,6.280696094e-08);
   graph->SetPoint(110,6500,5.579437059e-08);
   graph->SetPoint(111,6505,4.970068432e-08);
   graph->SetPoint(112,6510,4.438844726e-08);
   graph->SetPoint(113,6515,3.974320814e-08);
   graph->SetPoint(114,6520,3.56692777e-08);
   graph->SetPoint(115,6525,3.208633848e-08);
   graph->SetPoint(116,6530,2.89267218e-08);
   graph->SetPoint(117,6535,2.613321037e-08);
   graph->SetPoint(118,6540,2.365725682e-08);
   graph->SetPoint(119,6545,2.14575335e-08);
   graph->SetPoint(120,6550,1.949874668e-08);
   graph->SetPoint(121,6550,1.949874668e-08);
   graph->SetPoint(122,6555,1.949874668e-08);
   graph->SetPoint(123,6555,0);
   
   TH1F *Graph_TheSig1 = new TH1F("Graph_TheSig1","Projection of mass pdf",124,6159,6591);
   Graph_TheSig1->SetMinimum(0);
   Graph_TheSig1->SetMaximum(93.25365);
   Graph_TheSig1->SetDirectory(0);
   Graph_TheSig1->SetStats(0);
   Graph_TheSig1->SetLineWidth(2);
   Graph_TheSig1->SetMarkerStyle(20);
   Graph_TheSig1->GetXaxis()->SetNdivisions(505);
   Graph_TheSig1->GetXaxis()->SetLabelFont(132);
   Graph_TheSig1->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheSig1->GetXaxis()->SetLabelSize(0.06);
   Graph_TheSig1->GetXaxis()->SetTitleSize(0.072);
   Graph_TheSig1->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheSig1->GetXaxis()->SetTitleFont(132);
   Graph_TheSig1->GetYaxis()->SetNdivisions(505);
   Graph_TheSig1->GetYaxis()->SetLabelFont(132);
   Graph_TheSig1->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheSig1->GetYaxis()->SetLabelSize(0.06);
   Graph_TheSig1->GetYaxis()->SetTitleSize(0.072);
   Graph_TheSig1->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheSig1->GetYaxis()->SetTitleFont(132);
   Graph_TheSig1->GetZaxis()->SetLabelFont(132);
   Graph_TheSig1->GetZaxis()->SetLabelSize(0.06);
   Graph_TheSig1->GetZaxis()->SetTitleSize(0.072);
   Graph_TheSig1->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheSig1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TheSig1);
   
   graph->Draw("l");
   
   graph = new TGraph(76);
   graph->SetName("TheBkg");
   graph->SetTitle("Projection of mass pdf");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#9933cc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,6195,0);
   graph->SetPoint(1,6195,73.66410153);
   graph->SetPoint(2,6200,73.66410153);
   graph->SetPoint(3,6205,72.85606959);
   graph->SetPoint(4,6210,72.05690107);
   graph->SetPoint(5,6215,71.26649874);
   graph->SetPoint(6,6220,70.48476645);
   graph->SetPoint(7,6225,69.71160909);
   graph->SetPoint(8,6230,68.9469326);
   graph->SetPoint(9,6235,68.19064396);
   graph->SetPoint(10,6240,67.44265115);
   graph->SetPoint(11,6245,66.70286319);
   graph->SetPoint(12,6250,65.97119006);
   graph->SetPoint(13,6255,65.24754275);
   graph->SetPoint(14,6260,64.53183324);
   graph->SetPoint(15,6265,63.82397445);
   graph->SetPoint(16,6270,63.12388025);
   graph->SetPoint(17,6275,62.43146549);
   graph->SetPoint(18,6280,61.74664593);
   graph->SetPoint(19,6285,61.06933825);
   graph->SetPoint(20,6290,60.39946005);
   graph->SetPoint(21,6295,59.73692984);
   graph->SetPoint(22,6300,59.08166702);
   graph->SetPoint(23,6305,58.43359187);
   graph->SetPoint(24,6310,57.79262554);
   graph->SetPoint(25,6315,57.15869007);
   graph->SetPoint(26,6320,56.53170832);
   graph->SetPoint(27,6325,55.91160403);
   graph->SetPoint(28,6330,55.29830174);
   graph->SetPoint(29,6335,54.69172686);
   graph->SetPoint(30,6340,54.09180558);
   graph->SetPoint(31,6345,53.49846493);
   graph->SetPoint(32,6350,52.91163271);
   graph->SetPoint(33,6355,52.33123753);
   graph->SetPoint(34,6360,51.7572088);
   graph->SetPoint(35,6365,51.18947666);
   graph->SetPoint(36,6370,50.62797206);
   graph->SetPoint(37,6375,50.07262668);
   graph->SetPoint(38,6380,49.52337297);
   graph->SetPoint(39,6385,48.98014409);
   graph->SetPoint(40,6390,48.44287397);
   graph->SetPoint(41,6395,47.91149725);
   graph->SetPoint(42,6400,47.38594926);
   graph->SetPoint(43,6405,46.86616609);
   graph->SetPoint(44,6410,46.3520845);
   graph->SetPoint(45,6415,45.84364193);
   graph->SetPoint(46,6420,45.34077655);
   graph->SetPoint(47,6425,44.84342717);
   graph->SetPoint(48,6430,44.35153328);
   graph->SetPoint(49,6435,43.86503504);
   graph->SetPoint(50,6440,43.38387328);
   graph->SetPoint(51,6445,42.90798944);
   graph->SetPoint(52,6450,42.43732565);
   graph->SetPoint(53,6455,41.97182463);
   graph->SetPoint(54,6460,41.51142975);
   graph->SetPoint(55,6465,41.05608502);
   graph->SetPoint(56,6470,40.60573502);
   graph->SetPoint(57,6475,40.16032498);
   graph->SetPoint(58,6480,39.7198007);
   graph->SetPoint(59,6485,39.28410859);
   graph->SetPoint(60,6490,38.85319566);
   graph->SetPoint(61,6495,38.42700946);
   graph->SetPoint(62,6500,38.00549817);
   graph->SetPoint(63,6505,37.58861049);
   graph->SetPoint(64,6510,37.17629571);
   graph->SetPoint(65,6515,36.76850367);
   graph->SetPoint(66,6520,36.36518476);
   graph->SetPoint(67,6525,35.96628991);
   graph->SetPoint(68,6530,35.5717706);
   graph->SetPoint(69,6535,35.18157882);
   graph->SetPoint(70,6540,34.79566711);
   graph->SetPoint(71,6545,34.41398853);
   graph->SetPoint(72,6550,34.03649662);
   graph->SetPoint(73,6550,34.03649662);
   graph->SetPoint(74,6555,34.03649662);
   graph->SetPoint(75,6555,0);
   
   TH1F *Graph_TheBkg2 = new TH1F("Graph_TheBkg2","Projection of mass pdf",100,6159,6591);
   Graph_TheBkg2->SetMinimum(0);
   Graph_TheBkg2->SetMaximum(81.03051);
   Graph_TheBkg2->SetDirectory(0);
   Graph_TheBkg2->SetStats(0);
   Graph_TheBkg2->SetLineWidth(2);
   Graph_TheBkg2->SetMarkerStyle(20);
   Graph_TheBkg2->GetXaxis()->SetNdivisions(505);
   Graph_TheBkg2->GetXaxis()->SetLabelFont(132);
   Graph_TheBkg2->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheBkg2->GetXaxis()->SetLabelSize(0.06);
   Graph_TheBkg2->GetXaxis()->SetTitleSize(0.072);
   Graph_TheBkg2->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheBkg2->GetXaxis()->SetTitleFont(132);
   Graph_TheBkg2->GetYaxis()->SetNdivisions(505);
   Graph_TheBkg2->GetYaxis()->SetLabelFont(132);
   Graph_TheBkg2->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheBkg2->GetYaxis()->SetLabelSize(0.06);
   Graph_TheBkg2->GetYaxis()->SetTitleSize(0.072);
   Graph_TheBkg2->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheBkg2->GetYaxis()->SetTitleFont(132);
   Graph_TheBkg2->GetZaxis()->SetLabelFont(132);
   Graph_TheBkg2->GetZaxis()->SetLabelSize(0.06);
   Graph_TheBkg2->GetZaxis()->SetTitleSize(0.072);
   Graph_TheBkg2->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheBkg2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TheBkg2);
   
   graph->Draw("l");
   
   graph = new TGraph(121);
   graph->SetName("TheMode");
   graph->SetTitle("Projection of mass pdf");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,6195,0);
   graph->SetPoint(1,6195,73.71137958);
   graph->SetPoint(2,6200,73.71137958);
   graph->SetPoint(3,6205,72.91142717);
   graph->SetPoint(4,6210,72.12260115);
   graph->SetPoint(5,6215,71.34573564);
   graph->SetPoint(6,6220,70.58219929);
   graph->SetPoint(7,6225,69.83430892);
   graph->SetPoint(8,6230,69.10617194);
   graph->SetPoint(9,6235,68.40555283);
   graph->SetPoint(10,6240,67.74847939);
   graph->SetPoint(11,6245,67.1723737);
   graph->SetPoint(12,6250,66.78199597);
   graph->SetPoint(13,6252.5,66.74947153);
   graph->SetPoint(14,6255,66.97109153);
   graph->SetPoint(15,6256.25,67.26595212);
   graph->SetPoint(16,6257.5,67.788093);
   graph->SetPoint(17,6258.75,68.70891773);
   graph->SetPoint(18,6259.375,69.42029578);
   graph->SetPoint(19,6260,70.39864927);
   graph->SetPoint(20,6260.625,71.74565024);
   graph->SetPoint(21,6261.25,73.39543223);
   graph->SetPoint(22,6261.875,75.3509099);
   graph->SetPoint(23,6262.5,77.63713215);
   graph->SetPoint(24,6263.125,80.27403805);
   graph->SetPoint(25,6263.75,83.27451665);
   graph->SetPoint(26,6264.375,86.64243806);
   graph->SetPoint(27,6265,90.37077522);
   graph->SetPoint(28,6265.625,94.43995165);
   graph->SetPoint(29,6266.25,98.81655943);
   graph->SetPoint(30,6267.5,108.2852992);
   graph->SetPoint(31,6268.75,118.2205948);
   graph->SetPoint(32,6270,127.8691225);
   graph->SetPoint(33,6270.625,132.3159423);
   graph->SetPoint(34,6271.25,136.3629492);
   graph->SetPoint(35,6271.875,139.9038796);
   graph->SetPoint(36,6272.5,142.8417701);
   graph->SetPoint(37,6273.125,145.0932517);
   graph->SetPoint(38,6273.75,146.5923639);
   graph->SetPoint(39,6274.375,147.2936452);
   graph->SetPoint(40,6275,147.1742989);
   graph->SetPoint(41,6275.625,146.2352888);
   graph->SetPoint(42,6276.25,144.5012936);
   graph->SetPoint(43,6276.875,142.01952);
   graph->SetPoint(44,6277.5,138.8574565);
   graph->SetPoint(45,6278.125,135.0997166);
   graph->SetPoint(46,6278.75,130.8441765);
   graph->SetPoint(47,6279.375,126.1976537);
   graph->SetPoint(48,6280,121.271392);
   graph->SetPoint(49,6282.5,100.9102449);
   graph->SetPoint(50,6283.125,96.12068409);
   graph->SetPoint(51,6283.75,91.59495801);
   graph->SetPoint(52,6284.375,87.37988509);
   graph->SetPoint(53,6285,83.50772209);
   graph->SetPoint(54,6285.625,79.99698053);
   graph->SetPoint(55,6286.25,76.85374386);
   graph->SetPoint(56,6286.875,74.07334323);
   graph->SetPoint(57,6287.5,71.64224791);
   graph->SetPoint(58,6288.125,69.54003593);
   graph->SetPoint(59,6288.75,67.74132757);
   graph->SetPoint(60,6289.375,66.21758664);
   graph->SetPoint(61,6290,64.93871991);
   graph->SetPoint(62,6291.25,62.99530255);
   graph->SetPoint(63,6292.5,61.68394293);
   graph->SetPoint(64,6293.75,60.81199114);
   graph->SetPoint(65,6295,60.22973809);
   graph->SetPoint(66,6297.5,59.55123037);
   graph->SetPoint(67,6300,59.13370242);
   graph->SetPoint(68,6305,58.44454321);
   graph->SetPoint(69,6310,57.79596923);
   graph->SetPoint(70,6315,57.15997268);
   graph->SetPoint(71,6320,56.53228248);
   graph->SetPoint(72,6325,55.91189136);
   graph->SetPoint(73,6330,55.29845818);
   graph->SetPoint(74,6335,54.69181784);
   graph->SetPoint(75,6340,54.09186138);
   graph->SetPoint(76,6345,53.49850067);
   graph->SetPoint(77,6350,52.91165645);
   graph->SetPoint(78,6355,52.33125381);
   graph->SetPoint(79,6360,51.75722025);
   graph->SetPoint(80,6365,51.18948491);
   graph->SetPoint(81,6370,50.62797812);
   graph->SetPoint(82,6375,50.07263122);
   graph->SetPoint(83,6380,49.52337641);
   graph->SetPoint(84,6385,48.98014675);
   graph->SetPoint(85,6390,48.44287605);
   graph->SetPoint(86,6395,47.91149889);
   graph->SetPoint(87,6400,47.38595057);
   graph->SetPoint(88,6405,46.86616715);
   graph->SetPoint(89,6410,46.35208535);
   graph->SetPoint(90,6415,45.84364264);
   graph->SetPoint(91,6420,45.34077713);
   graph->SetPoint(92,6425,44.84342765);
   graph->SetPoint(93,6430,44.35153368);
   graph->SetPoint(94,6435,43.86503539);
   graph->SetPoint(95,6440,43.38387357);
   graph->SetPoint(96,6445,42.90798969);
   graph->SetPoint(97,6450,42.43732586);
   graph->SetPoint(98,6455,41.97182481);
   graph->SetPoint(99,6460,41.51142991);
   graph->SetPoint(100,6465,41.05608515);
   graph->SetPoint(101,6470,40.60573514);
   graph->SetPoint(102,6475,40.16032508);
   graph->SetPoint(103,6480,39.71980079);
   graph->SetPoint(104,6485,39.28410867);
   graph->SetPoint(105,6490,38.85319573);
   graph->SetPoint(106,6495,38.42700953);
   graph->SetPoint(107,6500,38.00549822);
   graph->SetPoint(108,6505,37.58861054);
   graph->SetPoint(109,6510,37.17629576);
   graph->SetPoint(110,6515,36.76850371);
   graph->SetPoint(111,6520,36.3651848);
   graph->SetPoint(112,6525,35.96628995);
   graph->SetPoint(113,6530,35.57177063);
   graph->SetPoint(114,6535,35.18157885);
   graph->SetPoint(115,6540,34.79566714);
   graph->SetPoint(116,6545,34.41398855);
   graph->SetPoint(117,6550,34.03649664);
   graph->SetPoint(118,6550,34.03649664);
   graph->SetPoint(119,6555,34.03649664);
   graph->SetPoint(120,6555,0);
   
   TH1F *Graph_TheMode3 = new TH1F("Graph_TheMode3","Projection of mass pdf",121,6159,6591);
   Graph_TheMode3->SetMinimum(0);
   Graph_TheMode3->SetMaximum(162.023);
   Graph_TheMode3->SetDirectory(0);
   Graph_TheMode3->SetStats(0);
   Graph_TheMode3->SetLineWidth(2);
   Graph_TheMode3->SetMarkerStyle(20);
   Graph_TheMode3->GetXaxis()->SetNdivisions(505);
   Graph_TheMode3->GetXaxis()->SetLabelFont(132);
   Graph_TheMode3->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheMode3->GetXaxis()->SetLabelSize(0.06);
   Graph_TheMode3->GetXaxis()->SetTitleSize(0.072);
   Graph_TheMode3->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheMode3->GetXaxis()->SetTitleFont(132);
   Graph_TheMode3->GetYaxis()->SetNdivisions(505);
   Graph_TheMode3->GetYaxis()->SetLabelFont(132);
   Graph_TheMode3->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheMode3->GetYaxis()->SetLabelSize(0.06);
   Graph_TheMode3->GetYaxis()->SetTitleSize(0.072);
   Graph_TheMode3->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheMode3->GetYaxis()->SetTitleFont(132);
   Graph_TheMode3->GetZaxis()->SetLabelFont(132);
   Graph_TheMode3->GetZaxis()->SetLabelSize(0.06);
   Graph_TheMode3->GetZaxis()->SetTitleSize(0.072);
   Graph_TheMode3->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheMode3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TheMode3);
   
   graph->Draw("l");
   
   grae = new TGraphAsymmErrors(70);
   grae->SetName("TheData");
   grae->SetTitle("Histogram of Data_plot__B_DTF_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,6202.5,76);
   grae->SetPointError(0,2.5,2.5,8.698576,9.756061);
   grae->SetPoint(1,6207.5,76);
   grae->SetPointError(1,2.5,2.5,8.698576,9.756061);
   grae->SetPoint(2,6212.5,75);
   grae->SetPointError(2,2.5,2.5,8.640903,9.698771);
   grae->SetPoint(3,6217.5,71);
   grae->SetPointError(3,2.5,2.5,8.406258,9.465736);
   grae->SetPoint(4,6222.5,70);
   grae->SetPointError(4,2.5,2.5,8.346566,9.406468);
   grae->SetPoint(5,6227.5,64);
   grae->SetPointError(5,2.5,2.5,7.979042,9.041691);
   grae->SetPoint(6,6232.5,74);
   grae->SetPointError(6,2.5,2.5,8.582844,9.641101);
   grae->SetPoint(7,6237.5,64);
   grae->SetPointError(7,2.5,2.5,7.979042,9.041691);
   grae->SetPoint(8,6242.5,67);
   grae->SetPointError(8,2.5,2.5,8.164873,9.226102);
   grae->SetPoint(9,6247.5,61);
   grae->SetPointError(9,2.5,2.5,7.788779,8.852952);
   grae->SetPoint(10,6252.5,61);
   grae->SetPointError(10,2.5,2.5,7.788779,8.852952);
   grae->SetPoint(11,6257.5,67);
   grae->SetPointError(11,2.5,2.5,8.164873,9.226102);
   grae->SetPoint(12,6262.5,76);
   grae->SetPointError(12,2.5,2.5,8.698576,9.756061);
   grae->SetPoint(13,6267.5,103);
   grae->SetPointError(13,2.5,2.5,9.661201,10.6612);
   grae->SetPoint(14,6272.5,150);
   grae->SetPointError(14,2.5,2.5,11.75765,12.75765);
   grae->SetPoint(15,6277.5,133);
   grae->SetPointError(15,2.5,2.5,11.0434,12.0434);
   grae->SetPoint(16,6282.5,101);
   grae->SetPointError(16,2.5,2.5,9.562306,10.56231);
   grae->SetPoint(17,6287.5,78);
   grae->SetPointError(17,2.5,2.5,8.812788,9.869531);
   grae->SetPoint(18,6292.5,67);
   grae->SetPointError(18,2.5,2.5,8.164873,9.226102);
   grae->SetPoint(19,6297.5,65);
   grae->SetPointError(19,2.5,2.5,8.041463,9.103628);
   grae->SetPoint(20,6302.5,59);
   grae->SetPointError(20,2.5,2.5,7.659312,8.724565);
   grae->SetPoint(21,6307.5,54);
   grae->SetPointError(21,2.5,2.5,7.32564,8.39385);
   grae->SetPoint(22,6312.5,54);
   grae->SetPointError(22,2.5,2.5,7.32564,8.39385);
   grae->SetPoint(23,6317.5,70);
   grae->SetPointError(23,2.5,2.5,8.346566,9.406468);
   grae->SetPoint(24,6322.5,53);
   grae->SetPointError(24,2.5,2.5,7.257065,8.325916);
   grae->SetPoint(25,6327.5,49);
   grae->SetPointError(25,2.5,2.5,6.976026,8.047634);
   grae->SetPoint(26,6332.5,46);
   grae->SetPointError(26,2.5,2.5,6.757581,7.831489);
   grae->SetPoint(27,6337.5,47);
   grae->SetPointError(27,2.5,2.5,6.831172,7.904289);
   grae->SetPoint(28,6342.5,64);
   grae->SetPointError(28,2.5,2.5,7.979042,9.041691);
   grae->SetPoint(29,6347.5,63);
   grae->SetPointError(29,2.5,2.5,7.916129,8.979274);
   grae->SetPoint(30,6352.5,51);
   grae->SetPointError(30,2.5,2.5,7.117933,8.188122);
   grae->SetPoint(31,6357.5,56);
   grae->SetPointError(31,2.5,2.5,7.4609,8.527879);
   grae->SetPoint(32,6362.5,46);
   grae->SetPointError(32,2.5,2.5,6.757581,7.831489);
   grae->SetPoint(33,6367.5,56);
   grae->SetPointError(33,2.5,2.5,7.4609,8.527879);
   grae->SetPoint(34,6372.5,49);
   grae->SetPointError(34,2.5,2.5,6.976026,8.047634);
   grae->SetPoint(35,6377.5,42);
   grae->SetPointError(35,2.5,2.5,6.454831,7.53218);
   grae->SetPoint(36,6382.5,54);
   grae->SetPointError(36,2.5,2.5,7.32564,8.39385);
   grae->SetPoint(37,6387.5,48);
   grae->SetPointError(37,2.5,2.5,6.903979,7.97633);
   grae->SetPoint(38,6392.5,49);
   grae->SetPointError(38,2.5,2.5,6.976026,8.047634);
   grae->SetPoint(39,6397.5,32);
   grae->SetPointError(39,2.5,2.5,5.627135,6.715753);
   grae->SetPoint(40,6402.5,61);
   grae->SetPointError(40,2.5,2.5,7.788779,8.852952);
   grae->SetPoint(41,6407.5,42);
   grae->SetPointError(41,2.5,2.5,6.454831,7.53218);
   grae->SetPoint(42,6412.5,43);
   grae->SetPointError(42,2.5,2.5,6.531834,7.608278);
   grae->SetPoint(43,6417.5,38);
   grae->SetPointError(43,2.5,2.5,6.137163,7.218484);
   grae->SetPoint(44,6422.5,51);
   grae->SetPointError(44,2.5,2.5,7.117933,8.188122);
   grae->SetPoint(45,6427.5,39);
   grae->SetPointError(45,2.5,2.5,6.218102,7.298372);
   grae->SetPoint(46,6432.5,45);
   grae->SetPointError(46,2.5,2.5,6.683179,7.757905);
   grae->SetPoint(47,6437.5,54);
   grae->SetPointError(47,2.5,2.5,7.32564,8.39385);
   grae->SetPoint(48,6442.5,32);
   grae->SetPointError(48,2.5,2.5,5.627135,6.715753);
   grae->SetPoint(49,6447.5,35);
   grae->SetPointError(49,2.5,2.5,5.887675,6.97241);
   grae->SetPoint(50,6452.5,43);
   grae->SetPointError(50,2.5,2.5,6.531834,7.608278);
   grae->SetPoint(51,6457.5,49);
   grae->SetPointError(51,2.5,2.5,6.976026,8.047634);
   grae->SetPoint(52,6462.5,42);
   grae->SetPointError(52,2.5,2.5,6.454831,7.53218);
   grae->SetPoint(53,6467.5,56);
   grae->SetPointError(53,2.5,2.5,7.4609,8.527879);
   grae->SetPoint(54,6472.5,44);
   grae->SetPointError(54,2.5,2.5,6.60794,7.68351);
   grae->SetPoint(55,6477.5,41);
   grae->SetPointError(55,2.5,2.5,6.376898,7.455185);
   grae->SetPoint(56,6482.5,56);
   grae->SetPointError(56,2.5,2.5,7.4609,8.527879);
   grae->SetPoint(57,6487.5,42);
   grae->SetPointError(57,2.5,2.5,6.454831,7.53218);
   grae->SetPoint(58,6492.5,36);
   grae->SetPointError(58,2.5,2.5,5.971996,7.055545);
   grae->SetPoint(59,6497.5,29);
   grae->SetPointError(59,2.5,2.5,5.353932,6.44702);
   grae->SetPoint(60,6502.5,31);
   grae->SetPointError(60,2.5,2.5,5.537565,6.627601);
   grae->SetPoint(61,6507.5,38);
   grae->SetPointError(61,2.5,2.5,6.137163,7.218484);
   grae->SetPoint(62,6512.5,37);
   grae->SetPointError(62,2.5,2.5,6.055143,7.137555);
   grae->SetPoint(63,6517.5,41);
   grae->SetPointError(63,2.5,2.5,6.376898,7.455185);
   grae->SetPoint(64,6522.5,33);
   grae->SetPointError(64,2.5,2.5,5.715302,6.802567);
   grae->SetPoint(65,6527.5,43);
   grae->SetPointError(65,2.5,2.5,6.531834,7.608278);
   grae->SetPoint(66,6532.5,37);
   grae->SetPointError(66,2.5,2.5,6.055143,7.137555);
   grae->SetPoint(67,6537.5,19);
   grae->SetPointError(67,2.5,2.5,4.320219,5.435196);
   grae->SetPoint(68,6542.5,32);
   grae->SetPointError(68,2.5,2.5,5.627135,6.715753);
   grae->SetPoint(69,6547.5,36);
   grae->SetPointError(69,2.5,2.5,5.971996,7.055545);
   
   TH1F *Graph_TheData2 = new TH1F("Graph_TheData2","Histogram of Data_plot__B_DTF_M",100,6165,6585);
   Graph_TheData2->SetMinimum(0);
   Graph_TheData2->SetMaximum(177.5654);
   Graph_TheData2->SetDirectory(0);
   Graph_TheData2->SetStats(0);
   Graph_TheData2->SetLineWidth(2);
   Graph_TheData2->SetMarkerStyle(20);
   Graph_TheData2->GetXaxis()->SetNdivisions(505);
   Graph_TheData2->GetXaxis()->SetLabelFont(132);
   Graph_TheData2->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheData2->GetXaxis()->SetLabelSize(0.06);
   Graph_TheData2->GetXaxis()->SetTitleSize(0.072);
   Graph_TheData2->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheData2->GetXaxis()->SetTitleFont(132);
   Graph_TheData2->GetYaxis()->SetNdivisions(505);
   Graph_TheData2->GetYaxis()->SetLabelFont(132);
   Graph_TheData2->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheData2->GetYaxis()->SetLabelSize(0.06);
   Graph_TheData2->GetYaxis()->SetTitleSize(0.072);
   Graph_TheData2->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheData2->GetYaxis()->SetTitleFont(132);
   Graph_TheData2->GetZaxis()->SetLabelFont(132);
   Graph_TheData2->GetZaxis()->SetLabelSize(0.06);
   Graph_TheData2->GetZaxis()->SetTitleSize(0.072);
   Graph_TheData2->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheData2->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_TheData2);
   
   grae->Draw("p");
   TLatex *   tex = new TLatex(0.58,0.85,"#splitline{LHCb}{#it{B_{c}^{+}}#it{#rightarrowJ}#kern[-0.2]{/}#kern[-0.07]{#it{#psip#bar{p}#pi^{+}}}}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1D *frame_6576670__2 = new TH1D("frame_6576670__2","A RooPlot of "M(J/#psip#bar{p}#pi^{+})"",70,6200,6550);
   frame_6576670__2->SetBinContent(1,170.8955);
   frame_6576670__2->SetMaximum(170.8955);
   frame_6576670__2->SetEntries(1);
   frame_6576670__2->SetDirectory(0);
   frame_6576670__2->SetStats(0);
   frame_6576670__2->SetLineWidth(2);
   frame_6576670__2->SetMarkerStyle(20);
   frame_6576670__2->GetXaxis()->SetTitle("#it{m}(#it{J}#kern[-0.25]{/}#kern[-0.06]{#it{#psip#bar{p}#pi^{+}}}) [MeV/#it{c}^{2}]");
   frame_6576670__2->GetXaxis()->SetNdivisions(505);
   frame_6576670__2->GetXaxis()->SetLabelFont(132);
   frame_6576670__2->GetXaxis()->SetLabelOffset(0.02);
   frame_6576670__2->GetXaxis()->SetLabelSize(0.06);
   frame_6576670__2->GetXaxis()->SetTitleSize(0.072);
   frame_6576670__2->GetXaxis()->SetTitleFont(132);
   frame_6576670__2->GetYaxis()->SetTitle("Candidates / (5.0 MeV/#it{c}^{2})");
   frame_6576670__2->GetYaxis()->SetNdivisions(505);
   frame_6576670__2->GetYaxis()->SetLabelFont(132);
   frame_6576670__2->GetYaxis()->SetLabelOffset(0.01);
   frame_6576670__2->GetYaxis()->SetLabelSize(0.06);
   frame_6576670__2->GetYaxis()->SetTitleSize(0.072);
   frame_6576670__2->GetYaxis()->SetTitleOffset(0.95);
   frame_6576670__2->GetYaxis()->SetTitleFont(132);
   frame_6576670__2->GetZaxis()->SetLabelFont(132);
   frame_6576670__2->GetZaxis()->SetLabelSize(0.06);
   frame_6576670__2->GetZaxis()->SetTitleSize(0.072);
   frame_6576670__2->GetZaxis()->SetTitleOffset(1.2);
   frame_6576670__2->GetZaxis()->SetTitleFont(132);
   frame_6576670__2->Draw("AXISSAME");
   MyCan->Modified();
   MyCan->cd();
   MyCan->SetSelected(MyCan);
}


==> figs/Fig1e.C <==
{
//=========Macro generated from canvas: MyCan/
//=========  (Fri Apr 10 14:46:29 2020) by ROOT version5.34/18
   TCanvas *MyCan = new TCanvas("MyCan", "",0,23,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   MyCan->Range(6146.25,-20.92905,6571.25,109.8775);
   MyCan->SetFillColor(0);
   MyCan->SetBorderMode(0);
   MyCan->SetBorderSize(2);
   MyCan->SetTickx(1);
   MyCan->SetTicky(1);
   MyCan->SetLeftMargin(0.15);
   MyCan->SetRightMargin(0.05);
   MyCan->SetTopMargin(0.05);
   MyCan->SetBottomMargin(0.16);
   MyCan->SetFrameLineWidth(2);
   MyCan->SetFrameBorderMode(0);
   MyCan->SetFrameLineWidth(2);
   MyCan->SetFrameBorderMode(0);
   
   TH1D *frame_d575de0__1 = new TH1D("frame_d575de0__1","A RooPlot of "M(J/#psiD_{s}^{+}(2#pi^{+}#pi^{#minus}))"",68,6210,6550);
   frame_d575de0__1->SetBinContent(1,103.3372);
   frame_d575de0__1->SetMaximum(103.3372);
   frame_d575de0__1->SetEntries(1);
   frame_d575de0__1->SetDirectory(0);
   frame_d575de0__1->SetStats(0);
   frame_d575de0__1->SetLineWidth(2);
   frame_d575de0__1->SetMarkerStyle(20);
   frame_d575de0__1->GetXaxis()->SetTitle("#it{m}(#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{D_{s}^{+}}) [MeV/#it{c}^{2}]");
   frame_d575de0__1->GetXaxis()->SetNdivisions(505);
   frame_d575de0__1->GetXaxis()->SetLabelFont(132);
   frame_d575de0__1->GetXaxis()->SetLabelOffset(0.02);
   frame_d575de0__1->GetXaxis()->SetLabelSize(0.06);
   frame_d575de0__1->GetXaxis()->SetTitleSize(0.072);
   frame_d575de0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_d575de0__1->GetXaxis()->SetTitleFont(132);
   frame_d575de0__1->GetYaxis()->SetTitle("Candidates / (5.0 MeV/#it{c}^{2})");
   frame_d575de0__1->GetYaxis()->SetNdivisions(505);
   frame_d575de0__1->GetYaxis()->SetLabelFont(132);
   frame_d575de0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_d575de0__1->GetYaxis()->SetLabelSize(0.06);
   frame_d575de0__1->GetYaxis()->SetTitleSize(0.072);
   frame_d575de0__1->GetYaxis()->SetTitleFont(132);
   frame_d575de0__1->GetZaxis()->SetLabelFont(132);
   frame_d575de0__1->GetZaxis()->SetLabelSize(0.06);
   frame_d575de0__1->GetZaxis()->SetTitleSize(0.072);
   frame_d575de0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_d575de0__1->GetZaxis()->SetTitleFont(132);
   frame_d575de0__1->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(68);
   grae->SetName("TheData");
   grae->SetTitle("Histogram of Data_plot__B_DTF_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,6212.5,27);
   grae->SetPointError(0,2.5,2.5,5.163771,6.260244);
   grae->SetPoint(1,6217.5,26);
   grae->SetPointError(1,2.5,2.5,5.066015,6.164324);
   grae->SetPoint(2,6222.5,17);
   grae->SetPointError(2,2.5,2.5,4.082184,5.203719);
   grae->SetPoint(3,6227.5,23);
   grae->SetPointError(3,2.5,2.5,4.760717,5.865235);
   grae->SetPoint(4,6232.5,18);
   grae->SetPointError(4,2.5,2.5,4.202887,5.321007);
   grae->SetPoint(5,6237.5,20);
   grae->SetPointError(5,2.5,2.5,4.434448,5.546519);
   grae->SetPoint(6,6242.5,22);
   grae->SetPointError(6,2.5,2.5,4.654502,5.761366);
   grae->SetPoint(7,6247.5,15);
   grae->SetPointError(7,2.5,2.5,3.82938,4.958738);
   grae->SetPoint(8,6252.5,12);
   grae->SetPointError(8,2.5,2.5,3.415266,4.559819);
   grae->SetPoint(9,6257.5,25);
   grae->SetPointError(9,2.5,2.5,4.966335,6.066589);
   grae->SetPoint(10,6262.5,33);
   grae->SetPointError(10,2.5,2.5,5.715302,6.802567);
   grae->SetPoint(11,6267.5,48);
   grae->SetPointError(11,2.5,2.5,6.903979,7.97633);
   grae->SetPoint(12,6272.5,88);
   grae->SetPointError(12,2.5,2.5,9.362975,10.41639);
   grae->SetPoint(13,6277.5,69);
   grae->SetPointError(13,2.5,2.5,8.286444,9.346779);
   grae->SetPoint(14,6282.5,50);
   grae->SetPointError(14,2.5,2.5,7.047337,8.118225);
   grae->SetPoint(15,6287.5,32);
   grae->SetPointError(15,2.5,2.5,5.627135,6.715753);
   grae->SetPoint(16,6292.5,25);
   grae->SetPointError(16,2.5,2.5,4.966335,6.066589);
   grae->SetPoint(17,6297.5,33);
   grae->SetPointError(17,2.5,2.5,5.715302,6.802567);
   grae->SetPoint(18,6302.5,25);
   grae->SetPointError(18,2.5,2.5,4.966335,6.066589);
   grae->SetPoint(19,6307.5,25);
   grae->SetPointError(19,2.5,2.5,4.966335,6.066589);
   grae->SetPoint(20,6312.5,23);
   grae->SetPointError(20,2.5,2.5,4.760717,5.865235);
   grae->SetPoint(21,6317.5,28);
   grae->SetPointError(21,2.5,2.5,5.259711,6.354446);
   grae->SetPoint(22,6322.5,22);
   grae->SetPointError(22,2.5,2.5,4.654502,5.761366);
   grae->SetPoint(23,6327.5,22);
   grae->SetPointError(23,2.5,2.5,4.654502,5.761366);
   grae->SetPoint(24,6332.5,15);
   grae->SetPointError(24,2.5,2.5,3.82938,4.958738);
   grae->SetPoint(25,6337.5,18);
   grae->SetPointError(25,2.5,2.5,4.202887,5.321007);
   grae->SetPoint(26,6342.5,16);
   grae->SetPointError(26,2.5,2.5,3.957801,5.083066);
   grae->SetPoint(27,6347.5,21);
   grae->SetPointError(27,2.5,2.5,4.545807,5.655182);
   grae->SetPoint(28,6352.5,17);
   grae->SetPointError(28,2.5,2.5,4.082184,5.203719);
   grae->SetPoint(29,6357.5,16);
   grae->SetPointError(29,2.5,2.5,3.957801,5.083066);
   grae->SetPoint(30,6362.5,24);
   grae->SetPointError(30,2.5,2.5,4.864612,5.966932);
   grae->SetPoint(31,6367.5,16);
   grae->SetPointError(31,2.5,2.5,3.957801,5.083066);
   grae->SetPoint(32,6372.5,18);
   grae->SetPointError(32,2.5,2.5,4.202887,5.321007);
   grae->SetPoint(33,6377.5,20);
   grae->SetPointError(33,2.5,2.5,4.434448,5.546519);
   grae->SetPoint(34,6382.5,16);
   grae->SetPointError(34,2.5,2.5,3.957801,5.083066);
   grae->SetPoint(35,6387.5,25);
   grae->SetPointError(35,2.5,2.5,4.966335,6.066589);
   grae->SetPoint(36,6392.5,13);
   grae->SetPointError(36,2.5,2.5,3.558662,4.697573);
   grae->SetPoint(37,6397.5,13);
   grae->SetPointError(37,2.5,2.5,3.558662,4.697573);
   grae->SetPoint(38,6402.5,14);
   grae->SetPointError(38,2.5,2.5,3.6965,4.830381);
   grae->SetPoint(39,6407.5,16);
   grae->SetPointError(39,2.5,2.5,3.957801,5.083066);
   grae->SetPoint(40,6412.5,18);
   grae->SetPointError(40,2.5,2.5,4.202887,5.321007);
   grae->SetPoint(41,6417.5,19);
   grae->SetPointError(41,2.5,2.5,4.320219,5.435196);
   grae->SetPoint(42,6422.5,10);
   grae->SetPointError(42,2.5,2.5,3.108694,4.26695);
   grae->SetPoint(43,6427.5,17);
   grae->SetPointError(43,2.5,2.5,4.082184,5.203719);
   grae->SetPoint(44,6432.5,14);
   grae->SetPointError(44,2.5,2.5,3.6965,4.830381);
   grae->SetPoint(45,6437.5,22);
   grae->SetPointError(45,2.5,2.5,4.654502,5.761366);
   grae->SetPoint(46,6442.5,25);
   grae->SetPointError(46,2.5,2.5,4.966335,6.066589);
   grae->SetPoint(47,6447.5,23);
   grae->SetPointError(47,2.5,2.5,4.760717,5.865235);
   grae->SetPoint(48,6452.5,14);
   grae->SetPointError(48,2.5,2.5,3.6965,4.830381);
   grae->SetPoint(49,6457.5,13);
   grae->SetPointError(49,2.5,2.5,3.558662,4.697573);
   grae->SetPoint(50,6462.5,17);
   grae->SetPointError(50,2.5,2.5,4.082184,5.203719);
   grae->SetPoint(51,6467.5,17);
   grae->SetPointError(51,2.5,2.5,4.082184,5.203719);
   grae->SetPoint(52,6472.5,17);
   grae->SetPointError(52,2.5,2.5,4.082184,5.203719);
   grae->SetPoint(53,6477.5,11);
   grae->SetPointError(53,2.5,2.5,3.265579,4.416521);
   grae->SetPoint(54,6482.5,12);
   grae->SetPointError(54,2.5,2.5,3.415266,4.559819);
   grae->SetPoint(55,6487.5,12);
   grae->SetPointError(55,2.5,2.5,3.415266,4.559819);
   grae->SetPoint(56,6492.5,17);
   grae->SetPointError(56,2.5,2.5,4.082184,5.203719);
   grae->SetPoint(57,6497.5,15);
   grae->SetPointError(57,2.5,2.5,3.82938,4.958738);
   grae->SetPoint(58,6502.5,21);
   grae->SetPointError(58,2.5,2.5,4.545807,5.655182);
   grae->SetPoint(59,6507.5,15);
   grae->SetPointError(59,2.5,2.5,3.82938,4.958738);
   grae->SetPoint(60,6512.5,10);
   grae->SetPointError(60,2.5,2.5,3.108694,4.26695);
   grae->SetPoint(61,6517.5,19);
   grae->SetPointError(61,2.5,2.5,4.320219,5.435196);
   grae->SetPoint(62,6522.5,4);
   grae->SetPointError(62,2.5,2.5,1.914339,3.162753);
   grae->SetPoint(63,6527.5,23);
   grae->SetPointError(63,2.5,2.5,4.760717,5.865235);
   grae->SetPoint(64,6532.5,10);
   grae->SetPointError(64,2.5,2.5,3.108694,4.26695);
   grae->SetPoint(65,6537.5,9);
   grae->SetPointError(65,2.5,2.5,2.943461,4.110204);
   grae->SetPoint(66,6542.5,16);
   grae->SetPointError(66,2.5,2.5,3.957801,5.083066);
   grae->SetPoint(67,6547.5,19);
   grae->SetPointError(67,2.5,2.5,4.320219,5.435196);
   
   TH1F *Graph_TheData1 = new TH1F("Graph_TheData1","Histogram of Data_plot__B_DTF_M",100,6176,6584);
   Graph_TheData1->SetMinimum(0);
   Graph_TheData1->SetMaximum(108.0495);
   Graph_TheData1->SetDirectory(0);
   Graph_TheData1->SetStats(0);
   Graph_TheData1->SetLineWidth(2);
   Graph_TheData1->SetMarkerStyle(20);
   Graph_TheData1->GetXaxis()->SetNdivisions(505);
   Graph_TheData1->GetXaxis()->SetLabelFont(132);
   Graph_TheData1->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheData1->GetXaxis()->SetLabelSize(0.06);
   Graph_TheData1->GetXaxis()->SetTitleSize(0.072);
   Graph_TheData1->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheData1->GetXaxis()->SetTitleFont(132);
   Graph_TheData1->GetYaxis()->SetNdivisions(505);
   Graph_TheData1->GetYaxis()->SetLabelFont(132);
   Graph_TheData1->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheData1->GetYaxis()->SetLabelSize(0.06);
   Graph_TheData1->GetYaxis()->SetTitleSize(0.072);
   Graph_TheData1->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheData1->GetYaxis()->SetTitleFont(132);
   Graph_TheData1->GetZaxis()->SetLabelFont(132);
   Graph_TheData1->GetZaxis()->SetLabelSize(0.06);
   Graph_TheData1->GetZaxis()->SetTitleSize(0.072);
   Graph_TheData1->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheData1->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_TheData1);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(122);
   graph->SetName("TheSig");
   graph->SetTitle("Projection of mass pdf");
   graph->SetFillColor(1);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#ff3333");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,6205,0);
   graph->SetPoint(1,6205,0.007047042991);
   graph->SetPoint(2,6210,0.007047042991);
   graph->SetPoint(3,6215,0.009344983931);
   graph->SetPoint(4,6220,0.0127611648);
   graph->SetPoint(5,6225,0.0180676278);
   graph->SetPoint(6,6230,0.02677551867);
   graph->SetPoint(7,6235,0.04211187187);
   graph->SetPoint(8,6240,0.0718004977);
   graph->SetPoint(9,6245,0.1374594876);
   graph->SetPoint(10,6250,0.3152441275);
   graph->SetPoint(11,6252.5,0.5306745124);
   graph->SetPoint(12,6255,0.9970069008);
   graph->SetPoint(13,6256.25,1.447982354);
   graph->SetPoint(14,6257.5,2.217635501);
   graph->SetPoint(15,6258.125,2.804074572);
   graph->SetPoint(16,6258.75,3.526040524);
   graph->SetPoint(17,6259.375,4.394713404);
   graph->SetPoint(18,6260,5.428993687);
   graph->SetPoint(19,6260.625,6.647427876);
   graph->SetPoint(20,6261.25,8.067397391);
   graph->SetPoint(21,6261.875,9.704178711);
   graph->SetPoint(22,6262.5,11.56990093);
   graph->SetPoint(23,6263.125,13.67243962);
   graph->SetPoint(24,6263.75,16.01429804);
   graph->SetPoint(25,6264.375,18.591538);
   graph->SetPoint(26,6265,21.39283046);
   graph->SetPoint(27,6265.625,24.39870069);
   graph->SetPoint(28,6266.25,27.58104192);
   graph->SetPoint(29,6267.5,34.31904259);
   graph->SetPoint(30,6268.75,41.21371231);
   graph->SetPoint(31,6269.375,44.56698961);
   graph->SetPoint(32,6270,47.76726581);
   graph->SetPoint(33,6270.625,50.74496831);
   graph->SetPoint(34,6271.25,53.43196024);
   graph->SetPoint(35,6271.875,55.7641065);
   graph->SetPoint(36,6272.5,57.68380603);
   graph->SetPoint(37,6273.125,59.1423513);
   graph->SetPoint(38,6273.75,60.10198069);
   graph->SetPoint(39,6274.375,60.53750273);
   graph->SetPoint(40,6275,60.43739511);
   graph->SetPoint(41,6275.625,59.80431122);
   graph->SetPoint(42,6276.25,58.65496326);
   graph->SetPoint(43,6276.875,57.01938916);
   graph->SetPoint(44,6277.5,54.93964804);
   graph->SetPoint(45,6278.125,52.46802349);
   graph->SetPoint(46,6278.75,49.66484163);
   graph->SetPoint(47,6279.375,46.59603089);
   graph->SetPoint(48,6280,43.33056114);
   graph->SetPoint(49,6282.5,29.65043429);
   graph->SetPoint(50,6283.125,26.37570295);
   graph->SetPoint(51,6283.75,23.25533211);
   graph->SetPoint(52,6284.375,20.32294156);
   graph->SetPoint(53,6285,17.60338185);
   graph->SetPoint(54,6285.625,15.11301697);
   graph->SetPoint(55,6286.25,12.86031924);
   graph->SetPoint(56,6286.875,10.84670549);
   graph->SetPoint(57,6287.5,9.067539702);
   graph->SetPoint(58,6288.125,7.513228591);
   graph->SetPoint(59,6288.75,6.170342316);
   graph->SetPoint(60,6289.375,5.022702245);
   graph->SetPoint(61,6290,4.052388994);
   graph->SetPoint(62,6290.625,3.240636656);
   graph->SetPoint(63,6291.25,2.568591684);
   graph->SetPoint(64,6292.5,1.571307175);
   graph->SetPoint(65,6293.75,0.9311001477);
   graph->SetPoint(66,6295,0.5725084756);
   graph->SetPoint(67,6297.5,0.25096863);
   graph->SetPoint(68,6300,0.1267149263);
   graph->SetPoint(69,6305,0.04249281417);
   graph->SetPoint(70,6310,0.01803013593);
   graph->SetPoint(71,6315,0.008903593737);
   graph->SetPoint(72,6320,0.004888398762);
   graph->SetPoint(73,6325,0.002902424086);
   graph->SetPoint(74,6330,0.001830160383);
   graph->SetPoint(75,6335,0.00121042449);
   graph->SetPoint(76,6340,0.0008321817902);
   graph->SetPoint(77,6345,0.0005908042135);
   graph->SetPoint(78,6350,0.0004309344678);
   graph->SetPoint(79,6355,0.0003216639756);
   graph->SetPoint(80,6360,0.0002449346325);
   graph->SetPoint(81,6365,0.0001897795655);
   graph->SetPoint(82,6370,0.0001493117754);
   graph->SetPoint(83,6375,0.0001190780771);
   graph->SetPoint(84,6380,9.612390303e-05);
   graph->SetPoint(85,6385,7.844365279e-05);
   graph->SetPoint(86,6390,6.464779397e-05);
   graph->SetPoint(87,6395,5.375576944e-05);
   graph->SetPoint(88,6400,4.506403307e-05);
   graph->SetPoint(89,6405,3.806011484e-05);
   graph->SetPoint(90,6410,3.236554774e-05);
   graph->SetPoint(91,6415,2.769727677e-05);
   graph->SetPoint(92,6420,2.384113277e-05);
   graph->SetPoint(93,6425,2.063332193e-05);
   graph->SetPoint(94,6430,1.794732783e-05);
   graph->SetPoint(95,6435,1.568452323e-05);
   graph->SetPoint(96,6440,1.376735999e-05);
   graph->SetPoint(97,6445,1.213437397e-05);
   graph->SetPoint(98,6450,1.073648306e-05);
   graph->SetPoint(99,6455,9.534216701e-06);
   graph->SetPoint(100,6460,8.495623763e-06);
   graph->SetPoint(101,6465,7.594679034e-06);
   graph->SetPoint(102,6470,6.810059769e-06);
   graph->SetPoint(103,6475,6.124199206e-06);
   graph->SetPoint(104,6480,5.522549109e-06);
   graph->SetPoint(105,6485,4.993001277e-06);
   graph->SetPoint(106,6490,4.525430843e-06);
   graph->SetPoint(107,6495,4.111333529e-06);
   graph->SetPoint(108,6500,3.743535863e-06);
   graph->SetPoint(109,6505,3.415962402e-06);
   graph->SetPoint(110,6510,3.123447787e-06);
   graph->SetPoint(111,6515,2.861584213e-06);
   graph->SetPoint(112,6520,2.62659708e-06);
   graph->SetPoint(113,6525,2.415243132e-06);
   graph->SetPoint(114,6530,2.224726667e-06);
   graph->SetPoint(115,6535,2.052630329e-06);
   graph->SetPoint(116,6540,1.896857704e-06);
   graph->SetPoint(117,6545,1.755585532e-06);
   graph->SetPoint(118,6550,1.627223781e-06);
   graph->SetPoint(119,6550,1.627223781e-06);
   graph->SetPoint(120,6555,1.627223781e-06);
   graph->SetPoint(121,6555,0);
   
   TH1F *Graph_TheSig1 = new TH1F("Graph_TheSig1","Projection of mass pdf",122,6170,6590);
   Graph_TheSig1->SetMinimum(0);
   Graph_TheSig1->SetMaximum(66.59125);
   Graph_TheSig1->SetDirectory(0);
   Graph_TheSig1->SetStats(0);
   Graph_TheSig1->SetLineWidth(2);
   Graph_TheSig1->SetMarkerStyle(20);
   Graph_TheSig1->GetXaxis()->SetNdivisions(505);
   Graph_TheSig1->GetXaxis()->SetLabelFont(132);
   Graph_TheSig1->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheSig1->GetXaxis()->SetLabelSize(0.06);
   Graph_TheSig1->GetXaxis()->SetTitleSize(0.072);
   Graph_TheSig1->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheSig1->GetXaxis()->SetTitleFont(132);
   Graph_TheSig1->GetYaxis()->SetNdivisions(505);
   Graph_TheSig1->GetYaxis()->SetLabelFont(132);
   Graph_TheSig1->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheSig1->GetYaxis()->SetLabelSize(0.06);
   Graph_TheSig1->GetYaxis()->SetTitleSize(0.072);
   Graph_TheSig1->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheSig1->GetYaxis()->SetTitleFont(132);
   Graph_TheSig1->GetZaxis()->SetLabelFont(132);
   Graph_TheSig1->GetZaxis()->SetLabelSize(0.06);
   Graph_TheSig1->GetZaxis()->SetTitleSize(0.072);
   Graph_TheSig1->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheSig1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TheSig1);
   
   graph->Draw("l");
   
   graph = new TGraph(74);
   graph->SetName("TheBkg");
   graph->SetTitle("Projection of mass pdf");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#9933cc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,6205,0);
   graph->SetPoint(1,6205,23.12630293);
   graph->SetPoint(2,6210,23.12630293);
   graph->SetPoint(3,6215,22.95988605);
   graph->SetPoint(4,6220,22.79466669);
   graph->SetPoint(5,6225,22.63063626);
   graph->SetPoint(6,6230,22.46778619);
   graph->SetPoint(7,6235,22.306108);
   graph->SetPoint(8,6240,22.14559323);
   graph->SetPoint(9,6245,21.98623353);
   graph->SetPoint(10,6250,21.82802059);
   graph->SetPoint(11,6255,21.67094614);
   graph->SetPoint(12,6260,21.515002);
   graph->SetPoint(13,6265,21.36018004);
   graph->SetPoint(14,6270,21.20647218);
   graph->SetPoint(15,6275,21.05387039);
   graph->SetPoint(16,6280,20.90236673);
   graph->SetPoint(17,6285,20.75195329);
   graph->SetPoint(18,6290,20.60262223);
   graph->SetPoint(19,6295,20.45436575);
   graph->SetPoint(20,6300,20.30717612);
   graph->SetPoint(21,6305,20.16104567);
   graph->SetPoint(22,6310,20.01596678);
   graph->SetPoint(23,6315,19.87193188);
   graph->SetPoint(24,6320,19.72893344);
   graph->SetPoint(25,6325,19.58696403);
   graph->SetPoint(26,6330,19.44601623);
   graph->SetPoint(27,6335,19.30608269);
   graph->SetPoint(28,6340,19.16715611);
   graph->SetPoint(29,6345,19.02922924);
   graph->SetPoint(30,6350,18.8922949);
   graph->SetPoint(31,6355,18.75634594);
   graph->SetPoint(32,6360,18.62137527);
   graph->SetPoint(33,6365,18.48737584);
   graph->SetPoint(34,6370,18.35434068);
   graph->SetPoint(35,6375,18.22226283);
   graph->SetPoint(36,6380,18.09113542);
   graph->SetPoint(37,6385,17.9609516);
   graph->SetPoint(38,6390,17.83170459);
   graph->SetPoint(39,6395,17.70338763);
   graph->SetPoint(40,6400,17.57599405);
   graph->SetPoint(41,6405,17.44951719);
   graph->SetPoint(42,6410,17.32395045);
   graph->SetPoint(43,6415,17.1992873);
   graph->SetPoint(44,6420,17.07552122);
   graph->SetPoint(45,6425,16.95264576);
   graph->SetPoint(46,6430,16.83065452);
   graph->SetPoint(47,6435,16.70954112);
   graph->SetPoint(48,6440,16.58929925);
   graph->SetPoint(49,6445,16.46992265);
   graph->SetPoint(50,6450,16.35140508);
   graph->SetPoint(51,6455,16.23374036);
   graph->SetPoint(52,6460,16.11692236);
   graph->SetPoint(53,6465,16.00094498);
   graph->SetPoint(54,6470,15.88580217);
   graph->SetPoint(55,6475,15.77148793);
   graph->SetPoint(56,6480,15.6579963);
   graph->SetPoint(57,6485,15.54532135);
   graph->SetPoint(58,6490,15.43345721);
   graph->SetPoint(59,6495,15.32239804);
   graph->SetPoint(60,6500,15.21213806);
   graph->SetPoint(61,6505,15.10267151);
   graph->SetPoint(62,6510,14.99399268);
   graph->SetPoint(63,6515,14.8860959);
   graph->SetPoint(64,6520,14.77897555);
   graph->SetPoint(65,6525,14.67262603);
   graph->SetPoint(66,6530,14.56704181);
   graph->SetPoint(67,6535,14.46221737);
   graph->SetPoint(68,6540,14.35814725);
   graph->SetPoint(69,6545,14.25482601);
   graph->SetPoint(70,6550,14.15224828);
   graph->SetPoint(71,6550,14.15224828);
   graph->SetPoint(72,6555,14.15224828);
   graph->SetPoint(73,6555,0);
   
   TH1F *Graph_TheBkg2 = new TH1F("Graph_TheBkg2","Projection of mass pdf",100,6170,6590);
   Graph_TheBkg2->SetMinimum(0);
   Graph_TheBkg2->SetMaximum(25.43893);
   Graph_TheBkg2->SetDirectory(0);
   Graph_TheBkg2->SetStats(0);
   Graph_TheBkg2->SetLineWidth(2);
   Graph_TheBkg2->SetMarkerStyle(20);
   Graph_TheBkg2->GetXaxis()->SetNdivisions(505);
   Graph_TheBkg2->GetXaxis()->SetLabelFont(132);
   Graph_TheBkg2->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheBkg2->GetXaxis()->SetLabelSize(0.06);
   Graph_TheBkg2->GetXaxis()->SetTitleSize(0.072);
   Graph_TheBkg2->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheBkg2->GetXaxis()->SetTitleFont(132);
   Graph_TheBkg2->GetYaxis()->SetNdivisions(505);
   Graph_TheBkg2->GetYaxis()->SetLabelFont(132);
   Graph_TheBkg2->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheBkg2->GetYaxis()->SetLabelSize(0.06);
   Graph_TheBkg2->GetYaxis()->SetTitleSize(0.072);
   Graph_TheBkg2->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheBkg2->GetYaxis()->SetTitleFont(132);
   Graph_TheBkg2->GetZaxis()->SetLabelFont(132);
   Graph_TheBkg2->GetZaxis()->SetLabelSize(0.06);
   Graph_TheBkg2->GetZaxis()->SetTitleSize(0.072);
   Graph_TheBkg2->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheBkg2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TheBkg2);
   
   graph->Draw("l");
   
   graph = new TGraph(122);
   graph->SetName("TheMode");
   graph->SetTitle("Projection of mass pdf");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,6205,0);
   graph->SetPoint(1,6205,23.13334997);
   graph->SetPoint(2,6210,23.13334997);
   graph->SetPoint(3,6215,22.96923103);
   graph->SetPoint(4,6220,22.80742786);
   graph->SetPoint(5,6225,22.64870389);
   graph->SetPoint(6,6230,22.49456171);
   graph->SetPoint(7,6235,22.34821987);
   graph->SetPoint(8,6240,22.21739373);
   graph->SetPoint(9,6245,22.12369302);
   graph->SetPoint(10,6250,22.14326472);
   graph->SetPoint(11,6252.5,22.28001608);
   graph->SetPoint(12,6255,22.66795304);
   graph->SetPoint(13,6256.25,23.07983681);
   graph->SetPoint(14,6257.5,23.8104688);
   graph->SetPoint(15,6258.125,24.37742369);
   graph->SetPoint(16,6258.75,25.07992304);
   graph->SetPoint(17,6259.375,25.92914689);
   graph->SetPoint(18,6260,26.94399569);
   graph->SetPoint(19,6260.625,28.14301593);
   graph->SetPoint(20,6261.25,29.54358902);
   graph->SetPoint(21,6261.875,31.16099141);
   graph->SetPoint(22,6262.5,33.00735219);
   graph->SetPoint(23,6263.125,35.0905469);
   graph->SetPoint(24,6263.75,37.41307881);
   graph->SetPoint(25,6264.375,39.97100969);
   graph->SetPoint(26,6265,42.7530105);
   graph->SetPoint(27,6265.625,45.73960648);
   graph->SetPoint(28,6266.25,48.90269086);
   graph->SetPoint(29,6267.5,55.60222993);
   graph->SetPoint(30,6268.75,62.45850744);
   graph->SetPoint(31,6269.375,65.79261462);
   graph->SetPoint(32,6270,68.97373799);
   graph->SetPoint(33,6270.625,71.93230494);
   graph->SetPoint(34,6271.25,74.60017859);
   graph->SetPoint(35,6271.875,76.91322382);
   graph->SetPoint(36,6272.5,78.81383955);
   graph->SetPoint(37,6273.125,80.25331825);
   graph->SetPoint(38,6273.75,81.19389826);
   graph->SetPoint(39,6274.375,81.61038812);
   graph->SetPoint(40,6275,81.4912655);
   graph->SetPoint(41,6275.625,80.83918376);
   graph->SetPoint(42,6276.25,79.6708551);
   graph->SetPoint(43,6276.875,78.01631742);
   graph->SetPoint(44,6277.5,75.91762983);
   graph->SetPoint(45,6278.125,73.42707592);
   graph->SetPoint(46,6278.75,70.60498176);
   graph->SetPoint(47,6279.375,67.5172758);
   graph->SetPoint(48,6280,64.23292787);
   graph->SetPoint(49,6282.5,50.47745852);
   graph->SetPoint(50,6283.125,47.18393402);
   graph->SetPoint(51,6283.75,44.04478699);
   graph->SetPoint(52,6284.375,41.09363718);
   graph->SetPoint(53,6285,38.35533514);
   graph->SetPoint(54,6285.625,35.84624485);
   graph->SetPoint(55,6286.25,33.5748386);
   graph->SetPoint(56,6286.875,31.54253321);
   graph->SetPoint(57,6287.5,29.74469265);
   graph->SetPoint(58,6288.125,28.17172362);
   graph->SetPoint(59,6288.75,26.81019626);
   graph->SetPoint(60,6289.375,25.64393193);
   graph->SetPoint(61,6290,24.65501122);
   graph->SetPoint(62,6290.625,23.82466822);
   graph->SetPoint(63,6291.25,23.13404935);
   graph->SetPoint(64,6292.5,22.09966732);
   graph->SetPoint(65,6293.75,21.4224297);
   graph->SetPoint(66,6295,21.02687422);
   graph->SetPoint(67,6297.5,20.63160669);
   graph->SetPoint(68,6300,20.43389105);
   graph->SetPoint(69,6305,20.20353849);
   graph->SetPoint(70,6310,20.03399692);
   graph->SetPoint(71,6315,19.88083547);
   graph->SetPoint(72,6320,19.73382184);
   graph->SetPoint(73,6325,19.58986646);
   graph->SetPoint(74,6330,19.44784639);
   graph->SetPoint(75,6335,19.30729311);
   graph->SetPoint(76,6340,19.16798829);
   graph->SetPoint(77,6345,19.02982005);
   graph->SetPoint(78,6350,18.89272584);
   graph->SetPoint(79,6355,18.7566676);
   graph->SetPoint(80,6360,18.6216202);
   graph->SetPoint(81,6365,18.48756562);
   graph->SetPoint(82,6370,18.35448999);
   graph->SetPoint(83,6375,18.22238191);
   graph->SetPoint(84,6380,18.09123155);
   graph->SetPoint(85,6385,17.96103005);
   graph->SetPoint(86,6390,17.83176924);
   graph->SetPoint(87,6395,17.70344139);
   graph->SetPoint(88,6400,17.57603911);
   graph->SetPoint(89,6405,17.44955525);
   graph->SetPoint(90,6410,17.32398282);
   graph->SetPoint(91,6415,17.199315);
   graph->SetPoint(92,6420,17.07554506);
   graph->SetPoint(93,6425,16.9526664);
   graph->SetPoint(94,6430,16.83067246);
   graph->SetPoint(95,6435,16.7095568);
   graph->SetPoint(96,6440,16.58931302);
   graph->SetPoint(97,6445,16.46993478);
   graph->SetPoint(98,6450,16.35141581);
   graph->SetPoint(99,6455,16.23374989);
   graph->SetPoint(100,6460,16.11693085);
   graph->SetPoint(101,6465,16.00095257);
   graph->SetPoint(102,6470,15.88580898);
   graph->SetPoint(103,6475,15.77149405);
   graph->SetPoint(104,6480,15.65800182);
   graph->SetPoint(105,6485,15.54532634);
   graph->SetPoint(106,6490,15.43346173);
   graph->SetPoint(107,6495,15.32240216);
   graph->SetPoint(108,6500,15.2121418);
   graph->SetPoint(109,6505,15.10267492);
   graph->SetPoint(110,6510,14.9939958);
   graph->SetPoint(111,6515,14.88609876);
   graph->SetPoint(112,6520,14.77897817);
   graph->SetPoint(113,6525,14.67262845);
   graph->SetPoint(114,6530,14.56704403);
   graph->SetPoint(115,6535,14.46221942);
   graph->SetPoint(116,6540,14.35814914);
   graph->SetPoint(117,6545,14.25482777);
   graph->SetPoint(118,6550,14.15224991);
   graph->SetPoint(119,6550,14.15224991);
   graph->SetPoint(120,6555,14.15224991);
   graph->SetPoint(121,6555,0);
   
   TH1F *Graph_TheMode3 = new TH1F("Graph_TheMode3","Projection of mass pdf",122,6170,6590);
   Graph_TheMode3->SetMinimum(0);
   Graph_TheMode3->SetMaximum(89.77143);
   Graph_TheMode3->SetDirectory(0);
   Graph_TheMode3->SetStats(0);
   Graph_TheMode3->SetLineWidth(2);
   Graph_TheMode3->SetMarkerStyle(20);
   Graph_TheMode3->GetXaxis()->SetNdivisions(505);
   Graph_TheMode3->GetXaxis()->SetLabelFont(132);
   Graph_TheMode3->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheMode3->GetXaxis()->SetLabelSize(0.06);
   Graph_TheMode3->GetXaxis()->SetTitleSize(0.072);
   Graph_TheMode3->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheMode3->GetXaxis()->SetTitleFont(132);
   Graph_TheMode3->GetYaxis()->SetNdivisions(505);
   Graph_TheMode3->GetYaxis()->SetLabelFont(132);
   Graph_TheMode3->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheMode3->GetYaxis()->SetLabelSize(0.06);
   Graph_TheMode3->GetYaxis()->SetTitleSize(0.072);
   Graph_TheMode3->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheMode3->GetYaxis()->SetTitleFont(132);
   Graph_TheMode3->GetZaxis()->SetLabelFont(132);
   Graph_TheMode3->GetZaxis()->SetLabelSize(0.06);
   Graph_TheMode3->GetZaxis()->SetTitleSize(0.072);
   Graph_TheMode3->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheMode3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TheMode3);
   
   graph->Draw("l");
   
   grae = new TGraphAsymmErrors(68);
   grae->SetName("TheData");
   grae->SetTitle("Histogram of Data_plot__B_DTF_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,6212.5,27);
   grae->SetPointError(0,2.5,2.5,5.163771,6.260244);
   grae->SetPoint(1,6217.5,26);
   grae->SetPointError(1,2.5,2.5,5.066015,6.164324);
   grae->SetPoint(2,6222.5,17);
   grae->SetPointError(2,2.5,2.5,4.082184,5.203719);
   grae->SetPoint(3,6227.5,23);
   grae->SetPointError(3,2.5,2.5,4.760717,5.865235);
   grae->SetPoint(4,6232.5,18);
   grae->SetPointError(4,2.5,2.5,4.202887,5.321007);
   grae->SetPoint(5,6237.5,20);
   grae->SetPointError(5,2.5,2.5,4.434448,5.546519);
   grae->SetPoint(6,6242.5,22);
   grae->SetPointError(6,2.5,2.5,4.654502,5.761366);
   grae->SetPoint(7,6247.5,15);
   grae->SetPointError(7,2.5,2.5,3.82938,4.958738);
   grae->SetPoint(8,6252.5,12);
   grae->SetPointError(8,2.5,2.5,3.415266,4.559819);
   grae->SetPoint(9,6257.5,25);
   grae->SetPointError(9,2.5,2.5,4.966335,6.066589);
   grae->SetPoint(10,6262.5,33);
   grae->SetPointError(10,2.5,2.5,5.715302,6.802567);
   grae->SetPoint(11,6267.5,48);
   grae->SetPointError(11,2.5,2.5,6.903979,7.97633);
   grae->SetPoint(12,6272.5,88);
   grae->SetPointError(12,2.5,2.5,9.362975,10.41639);
   grae->SetPoint(13,6277.5,69);
   grae->SetPointError(13,2.5,2.5,8.286444,9.346779);
   grae->SetPoint(14,6282.5,50);
   grae->SetPointError(14,2.5,2.5,7.047337,8.118225);
   grae->SetPoint(15,6287.5,32);
   grae->SetPointError(15,2.5,2.5,5.627135,6.715753);
   grae->SetPoint(16,6292.5,25);
   grae->SetPointError(16,2.5,2.5,4.966335,6.066589);
   grae->SetPoint(17,6297.5,33);
   grae->SetPointError(17,2.5,2.5,5.715302,6.802567);
   grae->SetPoint(18,6302.5,25);
   grae->SetPointError(18,2.5,2.5,4.966335,6.066589);
   grae->SetPoint(19,6307.5,25);
   grae->SetPointError(19,2.5,2.5,4.966335,6.066589);
   grae->SetPoint(20,6312.5,23);
   grae->SetPointError(20,2.5,2.5,4.760717,5.865235);
   grae->SetPoint(21,6317.5,28);
   grae->SetPointError(21,2.5,2.5,5.259711,6.354446);
   grae->SetPoint(22,6322.5,22);
   grae->SetPointError(22,2.5,2.5,4.654502,5.761366);
   grae->SetPoint(23,6327.5,22);
   grae->SetPointError(23,2.5,2.5,4.654502,5.761366);
   grae->SetPoint(24,6332.5,15);
   grae->SetPointError(24,2.5,2.5,3.82938,4.958738);
   grae->SetPoint(25,6337.5,18);
   grae->SetPointError(25,2.5,2.5,4.202887,5.321007);
   grae->SetPoint(26,6342.5,16);
   grae->SetPointError(26,2.5,2.5,3.957801,5.083066);
   grae->SetPoint(27,6347.5,21);
   grae->SetPointError(27,2.5,2.5,4.545807,5.655182);
   grae->SetPoint(28,6352.5,17);
   grae->SetPointError(28,2.5,2.5,4.082184,5.203719);
   grae->SetPoint(29,6357.5,16);
   grae->SetPointError(29,2.5,2.5,3.957801,5.083066);
   grae->SetPoint(30,6362.5,24);
   grae->SetPointError(30,2.5,2.5,4.864612,5.966932);
   grae->SetPoint(31,6367.5,16);
   grae->SetPointError(31,2.5,2.5,3.957801,5.083066);
   grae->SetPoint(32,6372.5,18);
   grae->SetPointError(32,2.5,2.5,4.202887,5.321007);
   grae->SetPoint(33,6377.5,20);
   grae->SetPointError(33,2.5,2.5,4.434448,5.546519);
   grae->SetPoint(34,6382.5,16);
   grae->SetPointError(34,2.5,2.5,3.957801,5.083066);
   grae->SetPoint(35,6387.5,25);
   grae->SetPointError(35,2.5,2.5,4.966335,6.066589);
   grae->SetPoint(36,6392.5,13);
   grae->SetPointError(36,2.5,2.5,3.558662,4.697573);
   grae->SetPoint(37,6397.5,13);
   grae->SetPointError(37,2.5,2.5,3.558662,4.697573);
   grae->SetPoint(38,6402.5,14);
   grae->SetPointError(38,2.5,2.5,3.6965,4.830381);
   grae->SetPoint(39,6407.5,16);
   grae->SetPointError(39,2.5,2.5,3.957801,5.083066);
   grae->SetPoint(40,6412.5,18);
   grae->SetPointError(40,2.5,2.5,4.202887,5.321007);
   grae->SetPoint(41,6417.5,19);
   grae->SetPointError(41,2.5,2.5,4.320219,5.435196);
   grae->SetPoint(42,6422.5,10);
   grae->SetPointError(42,2.5,2.5,3.108694,4.26695);
   grae->SetPoint(43,6427.5,17);
   grae->SetPointError(43,2.5,2.5,4.082184,5.203719);
   grae->SetPoint(44,6432.5,14);
   grae->SetPointError(44,2.5,2.5,3.6965,4.830381);
   grae->SetPoint(45,6437.5,22);
   grae->SetPointError(45,2.5,2.5,4.654502,5.761366);
   grae->SetPoint(46,6442.5,25);
   grae->SetPointError(46,2.5,2.5,4.966335,6.066589);
   grae->SetPoint(47,6447.5,23);
   grae->SetPointError(47,2.5,2.5,4.760717,5.865235);
   grae->SetPoint(48,6452.5,14);
   grae->SetPointError(48,2.5,2.5,3.6965,4.830381);
   grae->SetPoint(49,6457.5,13);
   grae->SetPointError(49,2.5,2.5,3.558662,4.697573);
   grae->SetPoint(50,6462.5,17);
   grae->SetPointError(50,2.5,2.5,4.082184,5.203719);
   grae->SetPoint(51,6467.5,17);
   grae->SetPointError(51,2.5,2.5,4.082184,5.203719);
   grae->SetPoint(52,6472.5,17);
   grae->SetPointError(52,2.5,2.5,4.082184,5.203719);
   grae->SetPoint(53,6477.5,11);
   grae->SetPointError(53,2.5,2.5,3.265579,4.416521);
   grae->SetPoint(54,6482.5,12);
   grae->SetPointError(54,2.5,2.5,3.415266,4.559819);
   grae->SetPoint(55,6487.5,12);
   grae->SetPointError(55,2.5,2.5,3.415266,4.559819);
   grae->SetPoint(56,6492.5,17);
   grae->SetPointError(56,2.5,2.5,4.082184,5.203719);
   grae->SetPoint(57,6497.5,15);
   grae->SetPointError(57,2.5,2.5,3.82938,4.958738);
   grae->SetPoint(58,6502.5,21);
   grae->SetPointError(58,2.5,2.5,4.545807,5.655182);
   grae->SetPoint(59,6507.5,15);
   grae->SetPointError(59,2.5,2.5,3.82938,4.958738);
   grae->SetPoint(60,6512.5,10);
   grae->SetPointError(60,2.5,2.5,3.108694,4.26695);
   grae->SetPoint(61,6517.5,19);
   grae->SetPointError(61,2.5,2.5,4.320219,5.435196);
   grae->SetPoint(62,6522.5,4);
   grae->SetPointError(62,2.5,2.5,1.914339,3.162753);
   grae->SetPoint(63,6527.5,23);
   grae->SetPointError(63,2.5,2.5,4.760717,5.865235);
   grae->SetPoint(64,6532.5,10);
   grae->SetPointError(64,2.5,2.5,3.108694,4.26695);
   grae->SetPoint(65,6537.5,9);
   grae->SetPointError(65,2.5,2.5,2.943461,4.110204);
   grae->SetPoint(66,6542.5,16);
   grae->SetPointError(66,2.5,2.5,3.957801,5.083066);
   grae->SetPoint(67,6547.5,19);
   grae->SetPointError(67,2.5,2.5,4.320219,5.435196);
   
   TH1F *Graph_TheData2 = new TH1F("Graph_TheData2","Histogram of Data_plot__B_DTF_M",100,6176,6584);
   Graph_TheData2->SetMinimum(0);
   Graph_TheData2->SetMaximum(108.0495);
   Graph_TheData2->SetDirectory(0);
   Graph_TheData2->SetStats(0);
   Graph_TheData2->SetLineWidth(2);
   Graph_TheData2->SetMarkerStyle(20);
   Graph_TheData2->GetXaxis()->SetNdivisions(505);
   Graph_TheData2->GetXaxis()->SetLabelFont(132);
   Graph_TheData2->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheData2->GetXaxis()->SetLabelSize(0.06);
   Graph_TheData2->GetXaxis()->SetTitleSize(0.072);
   Graph_TheData2->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheData2->GetXaxis()->SetTitleFont(132);
   Graph_TheData2->GetYaxis()->SetNdivisions(505);
   Graph_TheData2->GetYaxis()->SetLabelFont(132);
   Graph_TheData2->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheData2->GetYaxis()->SetLabelSize(0.06);
   Graph_TheData2->GetYaxis()->SetTitleSize(0.072);
   Graph_TheData2->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheData2->GetYaxis()->SetTitleFont(132);
   Graph_TheData2->GetZaxis()->SetLabelFont(132);
   Graph_TheData2->GetZaxis()->SetLabelSize(0.06);
   Graph_TheData2->GetZaxis()->SetTitleSize(0.072);
   Graph_TheData2->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheData2->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_TheData2);
   
   grae->Draw("p");
   TLatex *   tex = new TLatex(0.58,0.85,"#splitline{LHCb}{#it{B_{c}^{+}}#it{#rightarrowJ}#kern[-0.2]{/}#kern[-0.25]{#it{#psi}}#it{D_{s}^{+}}(#it{#pi^{+}#pi^{#minus}#pi^{+}})}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1D *frame_d575de0__2 = new TH1D("frame_d575de0__2","A RooPlot of "M(J/#psiD_{s}^{+}(2#pi^{+}#pi^{#minus}))"",68,6210,6550);
   frame_d575de0__2->SetBinContent(1,103.3372);
   frame_d575de0__2->SetMaximum(103.3372);
   frame_d575de0__2->SetEntries(1);
   frame_d575de0__2->SetDirectory(0);
   frame_d575de0__2->SetStats(0);
   frame_d575de0__2->SetLineWidth(2);
   frame_d575de0__2->SetMarkerStyle(20);
   frame_d575de0__2->GetXaxis()->SetTitle("#it{m}(#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{D_{s}^{+}}) [MeV/#it{c}^{2}]");
   frame_d575de0__2->GetXaxis()->SetNdivisions(505);
   frame_d575de0__2->GetXaxis()->SetLabelFont(132);
   frame_d575de0__2->GetXaxis()->SetLabelOffset(0.02);
   frame_d575de0__2->GetXaxis()->SetLabelSize(0.06);
   frame_d575de0__2->GetXaxis()->SetTitleSize(0.072);
   frame_d575de0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_d575de0__2->GetXaxis()->SetTitleFont(132);
   frame_d575de0__2->GetYaxis()->SetTitle("Candidates / (5.0 MeV/#it{c}^{2})");
   frame_d575de0__2->GetYaxis()->SetNdivisions(505);
   frame_d575de0__2->GetYaxis()->SetLabelFont(132);
   frame_d575de0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_d575de0__2->GetYaxis()->SetLabelSize(0.06);
   frame_d575de0__2->GetYaxis()->SetTitleSize(0.072);
   frame_d575de0__2->GetYaxis()->SetTitleFont(132);
   frame_d575de0__2->GetZaxis()->SetLabelFont(132);
   frame_d575de0__2->GetZaxis()->SetLabelSize(0.06);
   frame_d575de0__2->GetZaxis()->SetTitleSize(0.072);
   frame_d575de0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_d575de0__2->GetZaxis()->SetTitleFont(132);
   frame_d575de0__2->Draw("AXISSAME");
   MyCan->Modified();
   MyCan->cd();
   MyCan->SetSelected(MyCan);
}


==> figs/Fig1f.C <==
{
//=========Macro generated from canvas: MyCan/
//=========  (Fri Apr 10 16:29:14 2020) by ROOT version5.34/18
   TCanvas *MyCan = new TCanvas("MyCan", "",0,23,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   MyCan->Range(6134.375,-30.1789,6571.875,158.4393);
   MyCan->SetFillColor(0);
   MyCan->SetBorderMode(0);
   MyCan->SetBorderSize(2);
   MyCan->SetTickx(1);
   MyCan->SetTicky(1);
   MyCan->SetLeftMargin(0.15);
   MyCan->SetRightMargin(0.05);
   MyCan->SetTopMargin(0.05);
   MyCan->SetBottomMargin(0.16);
   MyCan->SetFrameLineWidth(2);
   MyCan->SetFrameBorderMode(0);
   MyCan->SetFrameLineWidth(2);
   MyCan->SetFrameBorderMode(0);
   
   TH1D *frame_dab2c80__1 = new TH1D("frame_dab2c80__1","A RooPlot of "M(J/#psiD^{0}(#pi^{+}K^{#minus})K^{+})"",70,6200,6550);
   frame_dab2c80__1->SetBinContent(1,149.0083);
   frame_dab2c80__1->SetMaximum(149.0083);
   frame_dab2c80__1->SetEntries(1);
   frame_dab2c80__1->SetDirectory(0);
   frame_dab2c80__1->SetStats(0);
   frame_dab2c80__1->SetLineWidth(2);
   frame_dab2c80__1->SetMarkerStyle(20);
   frame_dab2c80__1->GetXaxis()->SetTitle("#it{m}(#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{D}^{0}#it{K^{+}}) [MeV/#it{c}^{2}]");
   frame_dab2c80__1->GetXaxis()->SetNdivisions(505);
   frame_dab2c80__1->GetXaxis()->SetLabelFont(132);
   frame_dab2c80__1->GetXaxis()->SetLabelOffset(0.02);
   frame_dab2c80__1->GetXaxis()->SetLabelSize(0.06);
   frame_dab2c80__1->GetXaxis()->SetTitleSize(0.072);
   frame_dab2c80__1->GetXaxis()->SetTitleOffset(0.95);
   frame_dab2c80__1->GetXaxis()->SetTitleFont(132);
   frame_dab2c80__1->GetYaxis()->SetTitle("Candidates / (5.0 MeV/#it{c}^{2})");
   frame_dab2c80__1->GetYaxis()->SetNdivisions(505);
   frame_dab2c80__1->GetYaxis()->SetLabelFont(132);
   frame_dab2c80__1->GetYaxis()->SetLabelOffset(0.01);
   frame_dab2c80__1->GetYaxis()->SetLabelSize(0.06);
   frame_dab2c80__1->GetYaxis()->SetTitleSize(0.072);
   frame_dab2c80__1->GetYaxis()->SetTitleFont(132);
   frame_dab2c80__1->GetZaxis()->SetLabelFont(132);
   frame_dab2c80__1->GetZaxis()->SetLabelSize(0.06);
   frame_dab2c80__1->GetZaxis()->SetTitleSize(0.072);
   frame_dab2c80__1->GetZaxis()->SetTitleOffset(1.2);
   frame_dab2c80__1->GetZaxis()->SetTitleFont(132);
   frame_dab2c80__1->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(70);
   grae->SetName("TheData");
   grae->SetTitle("Histogram of Data_plot__B_DTF_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,6202.5,58);
   grae->SetPointError(0,2.5,2.5,7.593751,8.659564);
   grae->SetPoint(1,6207.5,57);
   grae->SetPointError(1,2.5,2.5,7.527619,8.594007);
   grae->SetPoint(2,6212.5,34);
   grae->SetPointError(2,2.5,2.5,5.802128,6.888101);
   grae->SetPoint(3,6217.5,48);
   grae->SetPointError(3,2.5,2.5,6.903979,7.97633);
   grae->SetPoint(4,6222.5,50);
   grae->SetPointError(4,2.5,2.5,7.047337,8.118225);
   grae->SetPoint(5,6227.5,47);
   grae->SetPointError(5,2.5,2.5,6.831172,7.904289);
   grae->SetPoint(6,6232.5,63);
   grae->SetPointError(6,2.5,2.5,7.916129,8.979274);
   grae->SetPoint(7,6237.5,63);
   grae->SetPointError(7,2.5,2.5,7.916129,8.979274);
   grae->SetPoint(8,6242.5,54);
   grae->SetPointError(8,2.5,2.5,7.32564,8.39385);
   grae->SetPoint(9,6247.5,40);
   grae->SetPointError(9,2.5,2.5,6.298,7.377261);
   grae->SetPoint(10,6252.5,48);
   grae->SetPointError(10,2.5,2.5,6.903979,7.97633);
   grae->SetPoint(11,6257.5,56);
   grae->SetPointError(11,2.5,2.5,7.4609,8.527879);
   grae->SetPoint(12,6262.5,56);
   grae->SetPointError(12,2.5,2.5,7.4609,8.527879);
   grae->SetPoint(13,6267.5,76);
   grae->SetPointError(13,2.5,2.5,8.698576,9.756061);
   grae->SetPoint(14,6272.5,130);
   grae->SetPointError(14,2.5,2.5,10.91271,11.91271);
   grae->SetPoint(15,6277.5,103);
   grae->SetPointError(15,2.5,2.5,9.661201,10.6612);
   grae->SetPoint(16,6282.5,55);
   grae->SetPointError(16,2.5,2.5,7.39358,8.461166);
   grae->SetPoint(17,6287.5,66);
   grae->SetPointError(17,2.5,2.5,8.103403,9.165094);
   grae->SetPoint(18,6292.5,61);
   grae->SetPointError(18,2.5,2.5,7.788779,8.852952);
   grae->SetPoint(19,6297.5,45);
   grae->SetPointError(19,2.5,2.5,6.683179,7.757905);
   grae->SetPoint(20,6302.5,52);
   grae->SetPointError(20,2.5,2.5,7.187836,8.257346);
   grae->SetPoint(21,6307.5,51);
   grae->SetPointError(21,2.5,2.5,7.117933,8.188122);
   grae->SetPoint(22,6312.5,42);
   grae->SetPointError(22,2.5,2.5,6.454831,7.53218);
   grae->SetPoint(23,6317.5,44);
   grae->SetPointError(23,2.5,2.5,6.60794,7.68351);
   grae->SetPoint(24,6322.5,56);
   grae->SetPointError(24,2.5,2.5,7.4609,8.527879);
   grae->SetPoint(25,6327.5,45);
   grae->SetPointError(25,2.5,2.5,6.683179,7.757905);
   grae->SetPoint(26,6332.5,43);
   grae->SetPointError(26,2.5,2.5,6.531834,7.608278);
   grae->SetPoint(27,6337.5,50);
   grae->SetPointError(27,2.5,2.5,7.047337,8.118225);
   grae->SetPoint(28,6342.5,30);
   grae->SetPointError(28,2.5,2.5,5.446522,6.538046);
   grae->SetPoint(29,6347.5,57);
   grae->SetPointError(29,2.5,2.5,7.527619,8.594007);
   grae->SetPoint(30,6352.5,38);
   grae->SetPointError(30,2.5,2.5,6.137163,7.218484);
   grae->SetPoint(31,6357.5,47);
   grae->SetPointError(31,2.5,2.5,6.831172,7.904289);
   grae->SetPoint(32,6362.5,42);
   grae->SetPointError(32,2.5,2.5,6.454831,7.53218);
   grae->SetPoint(33,6367.5,35);
   grae->SetPointError(33,2.5,2.5,5.887675,6.97241);
   grae->SetPoint(34,6372.5,48);
   grae->SetPointError(34,2.5,2.5,6.903979,7.97633);
   grae->SetPoint(35,6377.5,44);
   grae->SetPointError(35,2.5,2.5,6.60794,7.68351);
   grae->SetPoint(36,6382.5,51);
   grae->SetPointError(36,2.5,2.5,7.117933,8.188122);
   grae->SetPoint(37,6387.5,47);
   grae->SetPointError(37,2.5,2.5,6.831172,7.904289);
   grae->SetPoint(38,6392.5,54);
   grae->SetPointError(38,2.5,2.5,7.32564,8.39385);
   grae->SetPoint(39,6397.5,47);
   grae->SetPointError(39,2.5,2.5,6.831172,7.904289);
   grae->SetPoint(40,6402.5,44);
   grae->SetPointError(40,2.5,2.5,6.60794,7.68351);
   grae->SetPoint(41,6407.5,43);
   grae->SetPointError(41,2.5,2.5,6.531834,7.608278);
   grae->SetPoint(42,6412.5,50);
   grae->SetPointError(42,2.5,2.5,7.047337,8.118225);
   grae->SetPoint(43,6417.5,45);
   grae->SetPointError(43,2.5,2.5,6.683179,7.757905);
   grae->SetPoint(44,6422.5,46);
   grae->SetPointError(44,2.5,2.5,6.757581,7.831489);
   grae->SetPoint(45,6427.5,54);
   grae->SetPointError(45,2.5,2.5,7.32564,8.39385);
   grae->SetPoint(46,6432.5,38);
   grae->SetPointError(46,2.5,2.5,6.137163,7.218484);
   grae->SetPoint(47,6437.5,47);
   grae->SetPointError(47,2.5,2.5,6.831172,7.904289);
   grae->SetPoint(48,6442.5,31);
   grae->SetPointError(48,2.5,2.5,5.537565,6.627601);
   grae->SetPoint(49,6447.5,47);
   grae->SetPointError(49,2.5,2.5,6.831172,7.904289);
   grae->SetPoint(50,6452.5,42);
   grae->SetPointError(50,2.5,2.5,6.454831,7.53218);
   grae->SetPoint(51,6457.5,34);
   grae->SetPointError(51,2.5,2.5,5.802128,6.888101);
   grae->SetPoint(52,6462.5,51);
   grae->SetPointError(52,2.5,2.5,7.117933,8.188122);
   grae->SetPoint(53,6467.5,31);
   grae->SetPointError(53,2.5,2.5,5.537565,6.627601);
   grae->SetPoint(54,6472.5,34);
   grae->SetPointError(54,2.5,2.5,5.802128,6.888101);
   grae->SetPoint(55,6477.5,34);
   grae->SetPointError(55,2.5,2.5,5.802128,6.888101);
   grae->SetPoint(56,6482.5,30);
   grae->SetPointError(56,2.5,2.5,5.446522,6.538046);
   grae->SetPoint(57,6487.5,46);
   grae->SetPointError(57,2.5,2.5,6.757581,7.831489);
   grae->SetPoint(58,6492.5,45);
   grae->SetPointError(58,2.5,2.5,6.683179,7.757905);
   grae->SetPoint(59,6497.5,56);
   grae->SetPointError(59,2.5,2.5,7.4609,8.527879);
   grae->SetPoint(60,6502.5,34);
   grae->SetPointError(60,2.5,2.5,5.802128,6.888101);
   grae->SetPoint(61,6507.5,41);
   grae->SetPointError(61,2.5,2.5,6.376898,7.455185);
   grae->SetPoint(62,6512.5,48);
   grae->SetPointError(62,2.5,2.5,6.903979,7.97633);
   grae->SetPoint(63,6517.5,46);
   grae->SetPointError(63,2.5,2.5,6.757581,7.831489);
   grae->SetPoint(64,6522.5,33);
   grae->SetPointError(64,2.5,2.5,5.715302,6.802567);
   grae->SetPoint(65,6527.5,34);
   grae->SetPointError(65,2.5,2.5,5.802128,6.888101);
   grae->SetPoint(66,6532.5,35);
   grae->SetPointError(66,2.5,2.5,5.887675,6.97241);
   grae->SetPoint(67,6537.5,51);
   grae->SetPointError(67,2.5,2.5,7.117933,8.188122);
   grae->SetPoint(68,6542.5,38);
   grae->SetPointError(68,2.5,2.5,6.137163,7.218484);
   grae->SetPoint(69,6547.5,40);
   grae->SetPointError(69,2.5,2.5,6.298,7.377261);
   
   TH1F *Graph_TheData1 = new TH1F("Graph_TheData1","Histogram of Data_plot__B_DTF_M",100,6165,6585);
   Graph_TheData1->SetMinimum(12.81755);
   Graph_TheData1->SetMaximum(153.6486);
   Graph_TheData1->SetDirectory(0);
   Graph_TheData1->SetStats(0);
   Graph_TheData1->SetLineWidth(2);
   Graph_TheData1->SetMarkerStyle(20);
   Graph_TheData1->GetXaxis()->SetNdivisions(505);
   Graph_TheData1->GetXaxis()->SetLabelFont(132);
   Graph_TheData1->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheData1->GetXaxis()->SetLabelSize(0.06);
   Graph_TheData1->GetXaxis()->SetTitleSize(0.072);
   Graph_TheData1->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheData1->GetXaxis()->SetTitleFont(132);
   Graph_TheData1->GetYaxis()->SetNdivisions(505);
   Graph_TheData1->GetYaxis()->SetLabelFont(132);
   Graph_TheData1->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheData1->GetYaxis()->SetLabelSize(0.06);
   Graph_TheData1->GetYaxis()->SetTitleSize(0.072);
   Graph_TheData1->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheData1->GetYaxis()->SetTitleFont(132);
   Graph_TheData1->GetZaxis()->SetLabelFont(132);
   Graph_TheData1->GetZaxis()->SetLabelSize(0.06);
   Graph_TheData1->GetZaxis()->SetTitleSize(0.072);
   Graph_TheData1->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheData1->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_TheData1);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(112);
   graph->SetName("TheSig");
   graph->SetTitle("Projection of mass pdf");
   graph->SetFillColor(1);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#ff3333");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,6195,0);
   graph->SetPoint(1,6195,0.01316098898);
   graph->SetPoint(2,6200,0.01316098898);
   graph->SetPoint(3,6205,0.01589340984);
   graph->SetPoint(4,6210,0.01947863102);
   graph->SetPoint(5,6215,0.02428859378);
   graph->SetPoint(6,6220,0.03091309755);
   graph->SetPoint(7,6225,0.04032746651);
   graph->SetPoint(8,6230,0.05422804764);
   graph->SetPoint(9,6235,0.07575384824);
   graph->SetPoint(10,6240,0.1111846484);
   graph->SetPoint(11,6245,0.174424386);
   graph->SetPoint(12,6250,0.3008044721);
   graph->SetPoint(13,6255,0.5999218028);
   graph->SetPoint(14,6257.5,0.9211568185);
   graph->SetPoint(15,6260,1.539843824);
   graph->SetPoint(16,6261.25,2.080220009);
   graph->SetPoint(17,6262.5,2.923184335);
   graph->SetPoint(18,6263.125,3.529185555);
   graph->SetPoint(19,6263.75,4.324019476);
   graph->SetPoint(20,6264.375,5.389899746);
   graph->SetPoint(21,6265,6.857102457);
   graph->SetPoint(22,6265.625,8.940876359);
   graph->SetPoint(23,6266.25,12.01521031);
   graph->SetPoint(24,6266.875,16.35112759);
   graph->SetPoint(25,6267.5,21.69204795);
   graph->SetPoint(26,6268.125,28.03688684);
   graph->SetPoint(27,6268.75,35.30493422);
   graph->SetPoint(28,6269.375,43.31291463);
   graph->SetPoint(29,6270,51.76971773);
   graph->SetPoint(30,6270.625,60.28518103);
   graph->SetPoint(31,6271.25,68.39458625);
   graph->SetPoint(32,6271.875,75.59781942);
   graph->SetPoint(33,6272.5,81.40914538);
   graph->SetPoint(34,6273.125,85.41094113);
   graph->SetPoint(35,6273.75,87.30320831);
   graph->SetPoint(36,6274.375,86.94073057);
   graph->SetPoint(37,6275,84.35148866);
   graph->SetPoint(38,6275.625,79.73309136);
   graph->SetPoint(39,6276.25,73.42785447);
   graph->SetPoint(40,6276.875,65.88089026);
   graph->SetPoint(41,6277.5,57.58832737);
   graph->SetPoint(42,6278.125,49.04399677);
   graph->SetPoint(43,6278.75,40.6924305);
   graph->SetPoint(44,6279.375,32.8940835);
   graph->SetPoint(45,6280,25.90587916);
   graph->SetPoint(46,6280.625,19.87720264);
   graph->SetPoint(47,6281.25,14.85896568);
   graph->SetPoint(48,6281.875,10.82176949);
   graph->SetPoint(49,6282.5,7.846193484);
   graph->SetPoint(50,6283.125,5.8067638);
   graph->SetPoint(51,6283.75,4.376025774);
   graph->SetPoint(52,6284.375,3.351212731);
   graph->SetPoint(53,6285,2.603458186);
   graph->SetPoint(54,6286.25,1.631094609);
   graph->SetPoint(55,6287.5,1.06609316);
   graph->SetPoint(56,6290,0.5035845545);
   graph->SetPoint(57,6295,0.1494247112);
   graph->SetPoint(58,6300,0.05695542966);
   graph->SetPoint(59,6305,0.0255944617);
   graph->SetPoint(60,6310,0.01292318313);
   graph->SetPoint(61,6315,0.007117309765);
   graph->SetPoint(62,6320,0.004192449081);
   graph->SetPoint(63,6325,0.002605566707);
   graph->SetPoint(64,6330,0.001691737977);
   graph->SetPoint(65,6335,0.001139092262);
   graph->SetPoint(66,6340,0.0007909059686);
   graph->SetPoint(67,6345,0.0005637770893);
   graph->SetPoint(68,6350,0.0004111225367);
   graph->SetPoint(69,6355,0.000305823886);
   graph->SetPoint(70,6360,0.0002315176851);
   graph->SetPoint(71,6365,0.0001780155056);
   graph->SetPoint(72,6370,0.0001387957075);
   graph->SetPoint(73,6375,0.0001095798185);
   graph->SetPoint(74,6380,8.749851233e-05);
   graph->SetPoint(75,6385,7.058898735e-05);
   graph->SetPoint(76,6390,5.748426701e-05);
   graph->SetPoint(77,6395,4.721667931e-05);
   graph->SetPoint(78,6400,3.909093697e-05);
   graph->SetPoint(79,6405,3.260059468e-05);
   graph->SetPoint(80,6410,2.737209227e-05);
   graph->SetPoint(81,6415,2.312666984e-05);
   graph->SetPoint(82,6420,1.965406083e-05);
   graph->SetPoint(83,6425,1.679407048e-05);
   graph->SetPoint(84,6430,1.442351117e-05);
   graph->SetPoint(85,6435,1.244682678e-05);
   graph->SetPoint(86,6440,1.078928981e-05);
   graph->SetPoint(87,6445,9.392014036e-06);
   graph->SetPoint(88,6450,8.20826275e-06);
   graph->SetPoint(89,6455,7.200690951e-06);
   graph->SetPoint(90,6460,6.339267652e-06);
   graph->SetPoint(91,6465,5.599697837e-06);
   graph->SetPoint(92,6470,4.962214777e-06);
   graph->SetPoint(93,6475,4.410649101e-06);
   graph->SetPoint(94,6480,3.931706282e-06);
   graph->SetPoint(95,6485,3.514402244e-06);
   graph->SetPoint(96,6490,3.149619763e-06);
   graph->SetPoint(97,6495,2.829757762e-06);
   graph->SetPoint(98,6500,2.5484525e-06);
   graph->SetPoint(99,6505,2.300354738e-06);
   graph->SetPoint(100,6510,2.08095073e-06);
   graph->SetPoint(101,6515,1.886417733e-06);
   graph->SetPoint(102,6520,1.713506823e-06);
   graph->SetPoint(103,6525,1.559447452e-06);
   graph->SetPoint(104,6530,1.42186936e-06);
   graph->SetPoint(105,6535,1.298738445e-06);
   graph->SetPoint(106,6540,1.188303874e-06);
   graph->SetPoint(107,6545,1.089054308e-06);
   graph->SetPoint(108,6550,9.996815376e-07);
   graph->SetPoint(109,6550,9.996815376e-07);
   graph->SetPoint(110,6555,9.996815376e-07);
   graph->SetPoint(111,6555,0);
   
   TH1F *Graph_TheSig1 = new TH1F("Graph_TheSig1","Projection of mass pdf",112,6159,6591);
   Graph_TheSig1->SetMinimum(0);
   Graph_TheSig1->SetMaximum(96.03353);
   Graph_TheSig1->SetDirectory(0);
   Graph_TheSig1->SetStats(0);
   Graph_TheSig1->SetLineWidth(2);
   Graph_TheSig1->SetMarkerStyle(20);
   Graph_TheSig1->GetXaxis()->SetNdivisions(505);
   Graph_TheSig1->GetXaxis()->SetLabelFont(132);
   Graph_TheSig1->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheSig1->GetXaxis()->SetLabelSize(0.06);
   Graph_TheSig1->GetXaxis()->SetTitleSize(0.072);
   Graph_TheSig1->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheSig1->GetXaxis()->SetTitleFont(132);
   Graph_TheSig1->GetYaxis()->SetNdivisions(505);
   Graph_TheSig1->GetYaxis()->SetLabelFont(132);
   Graph_TheSig1->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheSig1->GetYaxis()->SetLabelSize(0.06);
   Graph_TheSig1->GetYaxis()->SetTitleSize(0.072);
   Graph_TheSig1->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheSig1->GetYaxis()->SetTitleFont(132);
   Graph_TheSig1->GetZaxis()->SetLabelFont(132);
   Graph_TheSig1->GetZaxis()->SetLabelSize(0.06);
   Graph_TheSig1->GetZaxis()->SetTitleSize(0.072);
   Graph_TheSig1->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheSig1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TheSig1);
   
   graph->Draw("l");
   
   graph = new TGraph(76);
   graph->SetName("TheBkg");
   graph->SetTitle("Projection of mass pdf");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#9933cc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,6195,0);
   graph->SetPoint(1,6195,53.40040088);
   graph->SetPoint(2,6200,53.40040088);
   graph->SetPoint(3,6205,53.16032162);
   graph->SetPoint(4,6210,52.92132172);
   graph->SetPoint(5,6215,52.68339631);
   graph->SetPoint(6,6220,52.44654059);
   graph->SetPoint(7,6225,52.21074972);
   graph->SetPoint(8,6230,51.97601893);
   graph->SetPoint(9,6235,51.74234345);
   graph->SetPoint(10,6240,51.50971854);
   graph->SetPoint(11,6245,51.27813947);
   graph->SetPoint(12,6250,51.04760154);
   graph->SetPoint(13,6255,50.81810007);
   graph->SetPoint(14,6260,50.5896304);
   graph->SetPoint(15,6265,50.36218789);
   graph->SetPoint(16,6270,50.13576793);
   graph->SetPoint(17,6275,49.91036591);
   graph->SetPoint(18,6280,49.68597726);
   graph->SetPoint(19,6285,49.46259743);
   graph->SetPoint(20,6290,49.24022187);
   graph->SetPoint(21,6295,49.01884608);
   graph->SetPoint(22,6300,48.79846555);
   graph->SetPoint(23,6305,48.57907582);
   graph->SetPoint(24,6310,48.36067243);
   graph->SetPoint(25,6315,48.14325095);
   graph->SetPoint(26,6320,47.92680695);
   graph->SetPoint(27,6325,47.71133605);
   graph->SetPoint(28,6330,47.49683387);
   graph->SetPoint(29,6335,47.28329606);
   graph->SetPoint(30,6340,47.07071828);
   graph->SetPoint(31,6345,46.85909621);
   graph->SetPoint(32,6350,46.64842556);
   graph->SetPoint(33,6355,46.43870205);
   graph->SetPoint(34,6360,46.22992142);
   graph->SetPoint(35,6365,46.02207943);
   graph->SetPoint(36,6370,45.81517187);
   graph->SetPoint(37,6375,45.60919453);
   graph->SetPoint(38,6380,45.40414323);
   graph->SetPoint(39,6385,45.2000138);
   graph->SetPoint(40,6390,44.99680211);
   graph->SetPoint(41,6395,44.79450402);
   graph->SetPoint(42,6400,44.59311543);
   graph->SetPoint(43,6405,44.39263225);
   graph->SetPoint(44,6410,44.1930504);
   graph->SetPoint(45,6415,43.99436585);
   graph->SetPoint(46,6420,43.79657455);
   graph->SetPoint(47,6425,43.59967248);
   graph->SetPoint(48,6430,43.40365565);
   graph->SetPoint(49,6435,43.20852008);
   graph->SetPoint(50,6440,43.01426181);
   graph->SetPoint(51,6445,42.82087689);
   graph->SetPoint(52,6450,42.6283614);
   graph->SetPoint(53,6455,42.43671143);
   graph->SetPoint(54,6460,42.24592308);
   graph->SetPoint(55,6465,42.05599248);
   graph->SetPoint(56,6470,41.86691578);
   graph->SetPoint(57,6475,41.67868913);
   graph->SetPoint(58,6480,41.49130873);
   graph->SetPoint(59,6485,41.30477075);
   graph->SetPoint(60,6490,41.11907142);
   graph->SetPoint(61,6495,40.93420696);
   graph->SetPoint(62,6500,40.75017362);
   graph->SetPoint(63,6505,40.56696766);
   graph->SetPoint(64,6510,40.38458536);
   graph->SetPoint(65,6515,40.20302303);
   graph->SetPoint(66,6520,40.02227697);
   graph->SetPoint(67,6525,39.84234351);
   graph->SetPoint(68,6530,39.66321901);
   graph->SetPoint(69,6535,39.48489982);
   graph->SetPoint(70,6540,39.30738232);
   graph->SetPoint(71,6545,39.13066291);
   graph->SetPoint(72,6550,38.954738);
   graph->SetPoint(73,6550,38.954738);
   graph->SetPoint(74,6555,38.954738);
   graph->SetPoint(75,6555,0);
   
   TH1F *Graph_TheBkg2 = new TH1F("Graph_TheBkg2","Projection of mass pdf",100,6159,6591);
   Graph_TheBkg2->SetMinimum(0);
   Graph_TheBkg2->SetMaximum(58.74044);
   Graph_TheBkg2->SetDirectory(0);
   Graph_TheBkg2->SetStats(0);
   Graph_TheBkg2->SetLineWidth(2);
   Graph_TheBkg2->SetMarkerStyle(20);
   Graph_TheBkg2->GetXaxis()->SetNdivisions(505);
   Graph_TheBkg2->GetXaxis()->SetLabelFont(132);
   Graph_TheBkg2->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheBkg2->GetXaxis()->SetLabelSize(0.06);
   Graph_TheBkg2->GetXaxis()->SetTitleSize(0.072);
   Graph_TheBkg2->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheBkg2->GetXaxis()->SetTitleFont(132);
   Graph_TheBkg2->GetYaxis()->SetNdivisions(505);
   Graph_TheBkg2->GetYaxis()->SetLabelFont(132);
   Graph_TheBkg2->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheBkg2->GetYaxis()->SetLabelSize(0.06);
   Graph_TheBkg2->GetYaxis()->SetTitleSize(0.072);
   Graph_TheBkg2->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheBkg2->GetYaxis()->SetTitleFont(132);
   Graph_TheBkg2->GetZaxis()->SetLabelFont(132);
   Graph_TheBkg2->GetZaxis()->SetLabelSize(0.06);
   Graph_TheBkg2->GetZaxis()->SetTitleSize(0.072);
   Graph_TheBkg2->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheBkg2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TheBkg2);
   
   graph->Draw("l");
   
   graph = new TGraph(111);
   graph->SetName("TheMode");
   graph->SetTitle("Projection of mass pdf");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,6195,0);
   graph->SetPoint(1,6195,53.41356187);
   graph->SetPoint(2,6200,53.41356187);
   graph->SetPoint(3,6205,53.17621503);
   graph->SetPoint(4,6210,52.94080035);
   graph->SetPoint(5,6215,52.70768491);
   graph->SetPoint(6,6220,52.47745368);
   graph->SetPoint(7,6225,52.25107719);
   graph->SetPoint(8,6230,52.03024698);
   graph->SetPoint(9,6235,51.8180973);
   graph->SetPoint(10,6240,51.62090319);
   graph->SetPoint(11,6245,51.45256386);
   graph->SetPoint(12,6250,51.34840601);
   graph->SetPoint(13,6255,51.41802187);
   graph->SetPoint(14,6257.5,51.62489337);
   graph->SetPoint(15,6260,52.12947423);
   graph->SetPoint(16,6261.25,52.61289367);
   graph->SetPoint(17,6262.5,53.39896538);
   graph->SetPoint(18,6263.75,54.74297195);
   graph->SetPoint(19,6264.375,55.78046194);
   graph->SetPoint(20,6265,57.21929035);
   graph->SetPoint(21,6265.625,59.27470593);
   graph->SetPoint(22,6266.25,62.32069753);
   graph->SetPoint(23,6266.875,66.62828842);
   graph->SetPoint(24,6267.5,71.94089833);
   graph->SetPoint(25,6268.125,78.25744272);
   graph->SetPoint(26,6268.75,85.49721153);
   graph->SetPoint(27,6269.375,93.47692929);
   graph->SetPoint(28,6270,101.9054857);
   graph->SetPoint(29,6270.625,110.3927181);
   graph->SetPoint(30,6271.25,118.4739084);
   graph->SetPoint(31,6271.875,125.6489426);
   graph->SetPoint(32,6272.5,131.4320853);
   graph->SetPoint(33,6273.125,135.4057138);
   graph->SetPoint(34,6273.75,137.2698295);
   graph->SetPoint(35,6274.375,136.8792162);
   graph->SetPoint(36,6275,134.2618546);
   graph->SetPoint(37,6275.625,129.6153534);
   graph->SetPoint(38,6276.25,123.2820284);
   graph->SetPoint(39,6276.875,115.7069919);
   graph->SetPoint(40,6277.5,107.3863726);
   graph->SetPoint(41,6278.125,98.81400131);
   graph->SetPoint(42,6278.75,90.43441017);
   graph->SetPoint(43,6279.375,82.60805408);
   graph->SetPoint(44,6280,75.59185642);
   graph->SetPoint(45,6280.625,69.53520234);
   graph->SetPoint(46,6281.25,64.48900359);
   graph->SetPoint(47,6281.875,60.42386134);
   graph->SetPoint(48,6282.5,57.42035501);
   graph->SetPoint(49,6283.125,55.35301073);
   graph->SetPoint(50,6283.75,53.89437383);
   graph->SetPoint(51,6284.375,52.84167762);
   graph->SetPoint(52,6285,52.06605561);
   graph->SetPoint(53,6286.25,51.03800417);
   graph->SetPoint(54,6287.5,50.41737756);
   graph->SetPoint(55,6290,49.74380643);
   graph->SetPoint(56,6295,49.16827079);
   graph->SetPoint(57,6300,48.85542098);
   graph->SetPoint(58,6305,48.60467028);
   graph->SetPoint(59,6310,48.37359562);
   graph->SetPoint(60,6315,48.15036826);
   graph->SetPoint(61,6320,47.9309994);
   graph->SetPoint(62,6325,47.71394162);
   graph->SetPoint(63,6330,47.49852561);
   graph->SetPoint(64,6335,47.28443515);
   graph->SetPoint(65,6340,47.07150918);
   graph->SetPoint(66,6345,46.85965999);
   graph->SetPoint(67,6350,46.64883668);
   graph->SetPoint(68,6355,46.43900787);
   graph->SetPoint(69,6360,46.23015294);
   graph->SetPoint(70,6365,46.02225745);
   graph->SetPoint(71,6370,45.81531066);
   graph->SetPoint(72,6375,45.60930411);
   graph->SetPoint(73,6380,45.40423072);
   graph->SetPoint(74,6385,45.20008439);
   graph->SetPoint(75,6390,44.99685959);
   graph->SetPoint(76,6395,44.79455123);
   graph->SetPoint(77,6400,44.59315452);
   graph->SetPoint(78,6405,44.39266485);
   graph->SetPoint(79,6410,44.19307778);
   graph->SetPoint(80,6415,43.99438898);
   graph->SetPoint(81,6420,43.7965942);
   graph->SetPoint(82,6425,43.59968927);
   graph->SetPoint(83,6430,43.40367008);
   graph->SetPoint(84,6435,43.20853253);
   graph->SetPoint(85,6440,43.0142726);
   graph->SetPoint(86,6445,42.82088629);
   graph->SetPoint(87,6450,42.62836961);
   graph->SetPoint(88,6455,42.43671863);
   graph->SetPoint(89,6460,42.24592942);
   graph->SetPoint(90,6465,42.05599808);
   graph->SetPoint(91,6470,41.86692074);
   graph->SetPoint(92,6475,41.67869355);
   graph->SetPoint(93,6480,41.49131266);
   graph->SetPoint(94,6485,41.30477426);
   graph->SetPoint(95,6490,41.11907457);
   graph->SetPoint(96,6495,40.93420979);
   graph->SetPoint(97,6500,40.75017616);
   graph->SetPoint(98,6505,40.56696996);
   graph->SetPoint(99,6510,40.38458744);
   graph->SetPoint(100,6515,40.20302492);
   graph->SetPoint(101,6520,40.02227868);
   graph->SetPoint(102,6525,39.84234507);
   graph->SetPoint(103,6530,39.66322043);
   graph->SetPoint(104,6535,39.48490111);
   graph->SetPoint(105,6540,39.30738351);
   graph->SetPoint(106,6545,39.130664);
   graph->SetPoint(107,6550,38.954739);
   graph->SetPoint(108,6550,38.954739);
   graph->SetPoint(109,6555,38.954739);
   graph->SetPoint(110,6555,0);
   
   TH1F *Graph_TheMode3 = new TH1F("Graph_TheMode3","Projection of mass pdf",111,6159,6591);
   Graph_TheMode3->SetMinimum(0);
   Graph_TheMode3->SetMaximum(150.9968);
   Graph_TheMode3->SetDirectory(0);
   Graph_TheMode3->SetStats(0);
   Graph_TheMode3->SetLineWidth(2);
   Graph_TheMode3->SetMarkerStyle(20);
   Graph_TheMode3->GetXaxis()->SetNdivisions(505);
   Graph_TheMode3->GetXaxis()->SetLabelFont(132);
   Graph_TheMode3->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheMode3->GetXaxis()->SetLabelSize(0.06);
   Graph_TheMode3->GetXaxis()->SetTitleSize(0.072);
   Graph_TheMode3->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheMode3->GetXaxis()->SetTitleFont(132);
   Graph_TheMode3->GetYaxis()->SetNdivisions(505);
   Graph_TheMode3->GetYaxis()->SetLabelFont(132);
   Graph_TheMode3->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheMode3->GetYaxis()->SetLabelSize(0.06);
   Graph_TheMode3->GetYaxis()->SetTitleSize(0.072);
   Graph_TheMode3->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheMode3->GetYaxis()->SetTitleFont(132);
   Graph_TheMode3->GetZaxis()->SetLabelFont(132);
   Graph_TheMode3->GetZaxis()->SetLabelSize(0.06);
   Graph_TheMode3->GetZaxis()->SetTitleSize(0.072);
   Graph_TheMode3->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheMode3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TheMode3);
   
   graph->Draw("l");
   
   grae = new TGraphAsymmErrors(70);
   grae->SetName("TheData");
   grae->SetTitle("Histogram of Data_plot__B_DTF_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,6202.5,58);
   grae->SetPointError(0,2.5,2.5,7.593751,8.659564);
   grae->SetPoint(1,6207.5,57);
   grae->SetPointError(1,2.5,2.5,7.527619,8.594007);
   grae->SetPoint(2,6212.5,34);
   grae->SetPointError(2,2.5,2.5,5.802128,6.888101);
   grae->SetPoint(3,6217.5,48);
   grae->SetPointError(3,2.5,2.5,6.903979,7.97633);
   grae->SetPoint(4,6222.5,50);
   grae->SetPointError(4,2.5,2.5,7.047337,8.118225);
   grae->SetPoint(5,6227.5,47);
   grae->SetPointError(5,2.5,2.5,6.831172,7.904289);
   grae->SetPoint(6,6232.5,63);
   grae->SetPointError(6,2.5,2.5,7.916129,8.979274);
   grae->SetPoint(7,6237.5,63);
   grae->SetPointError(7,2.5,2.5,7.916129,8.979274);
   grae->SetPoint(8,6242.5,54);
   grae->SetPointError(8,2.5,2.5,7.32564,8.39385);
   grae->SetPoint(9,6247.5,40);
   grae->SetPointError(9,2.5,2.5,6.298,7.377261);
   grae->SetPoint(10,6252.5,48);
   grae->SetPointError(10,2.5,2.5,6.903979,7.97633);
   grae->SetPoint(11,6257.5,56);
   grae->SetPointError(11,2.5,2.5,7.4609,8.527879);
   grae->SetPoint(12,6262.5,56);
   grae->SetPointError(12,2.5,2.5,7.4609,8.527879);
   grae->SetPoint(13,6267.5,76);
   grae->SetPointError(13,2.5,2.5,8.698576,9.756061);
   grae->SetPoint(14,6272.5,130);
   grae->SetPointError(14,2.5,2.5,10.91271,11.91271);
   grae->SetPoint(15,6277.5,103);
   grae->SetPointError(15,2.5,2.5,9.661201,10.6612);
   grae->SetPoint(16,6282.5,55);
   grae->SetPointError(16,2.5,2.5,7.39358,8.461166);
   grae->SetPoint(17,6287.5,66);
   grae->SetPointError(17,2.5,2.5,8.103403,9.165094);
   grae->SetPoint(18,6292.5,61);
   grae->SetPointError(18,2.5,2.5,7.788779,8.852952);
   grae->SetPoint(19,6297.5,45);
   grae->SetPointError(19,2.5,2.5,6.683179,7.757905);
   grae->SetPoint(20,6302.5,52);
   grae->SetPointError(20,2.5,2.5,7.187836,8.257346);
   grae->SetPoint(21,6307.5,51);
   grae->SetPointError(21,2.5,2.5,7.117933,8.188122);
   grae->SetPoint(22,6312.5,42);
   grae->SetPointError(22,2.5,2.5,6.454831,7.53218);
   grae->SetPoint(23,6317.5,44);
   grae->SetPointError(23,2.5,2.5,6.60794,7.68351);
   grae->SetPoint(24,6322.5,56);
   grae->SetPointError(24,2.5,2.5,7.4609,8.527879);
   grae->SetPoint(25,6327.5,45);
   grae->SetPointError(25,2.5,2.5,6.683179,7.757905);
   grae->SetPoint(26,6332.5,43);
   grae->SetPointError(26,2.5,2.5,6.531834,7.608278);
   grae->SetPoint(27,6337.5,50);
   grae->SetPointError(27,2.5,2.5,7.047337,8.118225);
   grae->SetPoint(28,6342.5,30);
   grae->SetPointError(28,2.5,2.5,5.446522,6.538046);
   grae->SetPoint(29,6347.5,57);
   grae->SetPointError(29,2.5,2.5,7.527619,8.594007);
   grae->SetPoint(30,6352.5,38);
   grae->SetPointError(30,2.5,2.5,6.137163,7.218484);
   grae->SetPoint(31,6357.5,47);
   grae->SetPointError(31,2.5,2.5,6.831172,7.904289);
   grae->SetPoint(32,6362.5,42);
   grae->SetPointError(32,2.5,2.5,6.454831,7.53218);
   grae->SetPoint(33,6367.5,35);
   grae->SetPointError(33,2.5,2.5,5.887675,6.97241);
   grae->SetPoint(34,6372.5,48);
   grae->SetPointError(34,2.5,2.5,6.903979,7.97633);
   grae->SetPoint(35,6377.5,44);
   grae->SetPointError(35,2.5,2.5,6.60794,7.68351);
   grae->SetPoint(36,6382.5,51);
   grae->SetPointError(36,2.5,2.5,7.117933,8.188122);
   grae->SetPoint(37,6387.5,47);
   grae->SetPointError(37,2.5,2.5,6.831172,7.904289);
   grae->SetPoint(38,6392.5,54);
   grae->SetPointError(38,2.5,2.5,7.32564,8.39385);
   grae->SetPoint(39,6397.5,47);
   grae->SetPointError(39,2.5,2.5,6.831172,7.904289);
   grae->SetPoint(40,6402.5,44);
   grae->SetPointError(40,2.5,2.5,6.60794,7.68351);
   grae->SetPoint(41,6407.5,43);
   grae->SetPointError(41,2.5,2.5,6.531834,7.608278);
   grae->SetPoint(42,6412.5,50);
   grae->SetPointError(42,2.5,2.5,7.047337,8.118225);
   grae->SetPoint(43,6417.5,45);
   grae->SetPointError(43,2.5,2.5,6.683179,7.757905);
   grae->SetPoint(44,6422.5,46);
   grae->SetPointError(44,2.5,2.5,6.757581,7.831489);
   grae->SetPoint(45,6427.5,54);
   grae->SetPointError(45,2.5,2.5,7.32564,8.39385);
   grae->SetPoint(46,6432.5,38);
   grae->SetPointError(46,2.5,2.5,6.137163,7.218484);
   grae->SetPoint(47,6437.5,47);
   grae->SetPointError(47,2.5,2.5,6.831172,7.904289);
   grae->SetPoint(48,6442.5,31);
   grae->SetPointError(48,2.5,2.5,5.537565,6.627601);
   grae->SetPoint(49,6447.5,47);
   grae->SetPointError(49,2.5,2.5,6.831172,7.904289);
   grae->SetPoint(50,6452.5,42);
   grae->SetPointError(50,2.5,2.5,6.454831,7.53218);
   grae->SetPoint(51,6457.5,34);
   grae->SetPointError(51,2.5,2.5,5.802128,6.888101);
   grae->SetPoint(52,6462.5,51);
   grae->SetPointError(52,2.5,2.5,7.117933,8.188122);
   grae->SetPoint(53,6467.5,31);
   grae->SetPointError(53,2.5,2.5,5.537565,6.627601);
   grae->SetPoint(54,6472.5,34);
   grae->SetPointError(54,2.5,2.5,5.802128,6.888101);
   grae->SetPoint(55,6477.5,34);
   grae->SetPointError(55,2.5,2.5,5.802128,6.888101);
   grae->SetPoint(56,6482.5,30);
   grae->SetPointError(56,2.5,2.5,5.446522,6.538046);
   grae->SetPoint(57,6487.5,46);
   grae->SetPointError(57,2.5,2.5,6.757581,7.831489);
   grae->SetPoint(58,6492.5,45);
   grae->SetPointError(58,2.5,2.5,6.683179,7.757905);
   grae->SetPoint(59,6497.5,56);
   grae->SetPointError(59,2.5,2.5,7.4609,8.527879);
   grae->SetPoint(60,6502.5,34);
   grae->SetPointError(60,2.5,2.5,5.802128,6.888101);
   grae->SetPoint(61,6507.5,41);
   grae->SetPointError(61,2.5,2.5,6.376898,7.455185);
   grae->SetPoint(62,6512.5,48);
   grae->SetPointError(62,2.5,2.5,6.903979,7.97633);
   grae->SetPoint(63,6517.5,46);
   grae->SetPointError(63,2.5,2.5,6.757581,7.831489);
   grae->SetPoint(64,6522.5,33);
   grae->SetPointError(64,2.5,2.5,5.715302,6.802567);
   grae->SetPoint(65,6527.5,34);
   grae->SetPointError(65,2.5,2.5,5.802128,6.888101);
   grae->SetPoint(66,6532.5,35);
   grae->SetPointError(66,2.5,2.5,5.887675,6.97241);
   grae->SetPoint(67,6537.5,51);
   grae->SetPointError(67,2.5,2.5,7.117933,8.188122);
   grae->SetPoint(68,6542.5,38);
   grae->SetPointError(68,2.5,2.5,6.137163,7.218484);
   grae->SetPoint(69,6547.5,40);
   grae->SetPointError(69,2.5,2.5,6.298,7.377261);
   
   TH1F *Graph_TheData2 = new TH1F("Graph_TheData2","Histogram of Data_plot__B_DTF_M",100,6165,6585);
   Graph_TheData2->SetMinimum(12.81755);
   Graph_TheData2->SetMaximum(153.6486);
   Graph_TheData2->SetDirectory(0);
   Graph_TheData2->SetStats(0);
   Graph_TheData2->SetLineWidth(2);
   Graph_TheData2->SetMarkerStyle(20);
   Graph_TheData2->GetXaxis()->SetNdivisions(505);
   Graph_TheData2->GetXaxis()->SetLabelFont(132);
   Graph_TheData2->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheData2->GetXaxis()->SetLabelSize(0.06);
   Graph_TheData2->GetXaxis()->SetTitleSize(0.072);
   Graph_TheData2->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheData2->GetXaxis()->SetTitleFont(132);
   Graph_TheData2->GetYaxis()->SetNdivisions(505);
   Graph_TheData2->GetYaxis()->SetLabelFont(132);
   Graph_TheData2->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheData2->GetYaxis()->SetLabelSize(0.06);
   Graph_TheData2->GetYaxis()->SetTitleSize(0.072);
   Graph_TheData2->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheData2->GetYaxis()->SetTitleFont(132);
   Graph_TheData2->GetZaxis()->SetLabelFont(132);
   Graph_TheData2->GetZaxis()->SetLabelSize(0.06);
   Graph_TheData2->GetZaxis()->SetTitleSize(0.072);
   Graph_TheData2->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheData2->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_TheData2);
   
   grae->Draw("p");
   TLatex *   tex = new TLatex(0.58,0.85,"#splitline{LHCb}{#it{B_{c}^{+}}#it{#rightarrowJ}#kern[-0.2]{/}#kern[-0.25]{#it{#psi}}#it{D}^{0}(#it{K^{#minus}#pi^{+}})#it{K^{+}}}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1D *frame_dab2c80__2 = new TH1D("frame_dab2c80__2","A RooPlot of "M(J/#psiD^{0}(#pi^{+}K^{#minus})K^{+})"",70,6200,6550);
   frame_dab2c80__2->SetBinContent(1,149.0083);
   frame_dab2c80__2->SetMaximum(149.0083);
   frame_dab2c80__2->SetEntries(1);
   frame_dab2c80__2->SetDirectory(0);
   frame_dab2c80__2->SetStats(0);
   frame_dab2c80__2->SetLineWidth(2);
   frame_dab2c80__2->SetMarkerStyle(20);
   frame_dab2c80__2->GetXaxis()->SetTitle("#it{m}(#it{J}#kern[-0.2]{/}#kern[-0.2]{#it{#psi}}#it{D}^{0}#it{K^{+}}) [MeV/#it{c}^{2}]");
   frame_dab2c80__2->GetXaxis()->SetNdivisions(505);
   frame_dab2c80__2->GetXaxis()->SetLabelFont(132);
   frame_dab2c80__2->GetXaxis()->SetLabelOffset(0.02);
   frame_dab2c80__2->GetXaxis()->SetLabelSize(0.06);
   frame_dab2c80__2->GetXaxis()->SetTitleSize(0.072);
   frame_dab2c80__2->GetXaxis()->SetTitleOffset(0.95);
   frame_dab2c80__2->GetXaxis()->SetTitleFont(132);
   frame_dab2c80__2->GetYaxis()->SetTitle("Candidates / (5.0 MeV/#it{c}^{2})");
   frame_dab2c80__2->GetYaxis()->SetNdivisions(505);
   frame_dab2c80__2->GetYaxis()->SetLabelFont(132);
   frame_dab2c80__2->GetYaxis()->SetLabelOffset(0.01);
   frame_dab2c80__2->GetYaxis()->SetLabelSize(0.06);
   frame_dab2c80__2->GetYaxis()->SetTitleSize(0.072);
   frame_dab2c80__2->GetYaxis()->SetTitleFont(132);
   frame_dab2c80__2->GetZaxis()->SetLabelFont(132);
   frame_dab2c80__2->GetZaxis()->SetLabelSize(0.06);
   frame_dab2c80__2->GetZaxis()->SetTitleSize(0.072);
   frame_dab2c80__2->GetZaxis()->SetTitleOffset(1.2);
   frame_dab2c80__2->GetZaxis()->SetTitleFont(132);
   frame_dab2c80__2->Draw("AXISSAME");
   MyCan->Modified();
   MyCan->cd();
   MyCan->SetSelected(MyCan);
}


==> figs/Fig1g.C <==
{
//=========Macro generated from canvas: MyCan/
//=========  (Fri Apr 10 16:04:30 2020) by ROOT version5.34/18
   TCanvas *MyCan = new TCanvas("MyCan", "",0,23,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   MyCan->Range(6134.375,-41.46047,6571.875,217.6675);
   MyCan->SetFillColor(0);
   MyCan->SetBorderMode(0);
   MyCan->SetBorderSize(2);
   MyCan->SetTickx(1);
   MyCan->SetTicky(1);
   MyCan->SetLeftMargin(0.15);
   MyCan->SetRightMargin(0.05);
   MyCan->SetTopMargin(0.05);
   MyCan->SetBottomMargin(0.16);
   MyCan->SetFrameLineWidth(2);
   MyCan->SetFrameBorderMode(0);
   MyCan->SetFrameLineWidth(2);
   MyCan->SetFrameBorderMode(0);
   
   TH1D *frame_2ce7ebe0__1 = new TH1D("frame_2ce7ebe0__1","A RooPlot of "M(B^{0}_{s}(D_{s}^{-}#pi^{+})#pi^{+})"",70,6200,6550);
   frame_2ce7ebe0__1->SetBinContent(1,204.7111);
   frame_2ce7ebe0__1->SetMaximum(204.7111);
   frame_2ce7ebe0__1->SetEntries(1);
   frame_2ce7ebe0__1->SetDirectory(0);
   frame_2ce7ebe0__1->SetStats(0);
   frame_2ce7ebe0__1->SetLineWidth(2);
   frame_2ce7ebe0__1->SetMarkerStyle(20);
   frame_2ce7ebe0__1->GetXaxis()->SetTitle("#it{m}(#it{B_{s}^{#it{0}}}#it{#pi^{+}}) [MeV/#it{c}^{2}]");
   frame_2ce7ebe0__1->GetXaxis()->SetNdivisions(505);
   frame_2ce7ebe0__1->GetXaxis()->SetLabelFont(132);
   frame_2ce7ebe0__1->GetXaxis()->SetLabelOffset(0.02);
   frame_2ce7ebe0__1->GetXaxis()->SetLabelSize(0.06);
   frame_2ce7ebe0__1->GetXaxis()->SetTitleSize(0.072);
   frame_2ce7ebe0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_2ce7ebe0__1->GetXaxis()->SetTitleFont(132);
   frame_2ce7ebe0__1->GetYaxis()->SetTitle("Candidates / (5.0 MeV/#it{c}^{2})");
   frame_2ce7ebe0__1->GetYaxis()->SetNdivisions(505);
   frame_2ce7ebe0__1->GetYaxis()->SetLabelFont(132);
   frame_2ce7ebe0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_2ce7ebe0__1->GetYaxis()->SetLabelSize(0.06);
   frame_2ce7ebe0__1->GetYaxis()->SetTitleSize(0.072);
   frame_2ce7ebe0__1->GetYaxis()->SetTitleFont(132);
   frame_2ce7ebe0__1->GetZaxis()->SetLabelFont(132);
   frame_2ce7ebe0__1->GetZaxis()->SetLabelSize(0.06);
   frame_2ce7ebe0__1->GetZaxis()->SetTitleSize(0.072);
   frame_2ce7ebe0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_2ce7ebe0__1->GetZaxis()->SetTitleFont(132);
   frame_2ce7ebe0__1->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(70);
   grae->SetName("TheData");
   grae->SetTitle("Histogram of Data_plot__B_DTF_M_lhcb");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,6202.5,80);
   grae->SetPointError(0,2.5,2.5,8.925539,9.981567);
   grae->SetPoint(1,6207.5,63);
   grae->SetPointError(1,2.5,2.5,7.916129,8.979274);
   grae->SetPoint(2,6212.5,86);
   grae->SetPointError(2,2.5,2.5,9.255555,10.30959);
   grae->SetPoint(3,6217.5,60);
   grae->SetPointError(3,2.5,2.5,7.724317,8.789023);
   grae->SetPoint(4,6222.5,79);
   grae->SetPointError(4,2.5,2.5,8.869343,9.925725);
   grae->SetPoint(5,6227.5,83);
   grae->SetPointError(5,2.5,2.5,9.092044,10.14705);
   grae->SetPoint(6,6232.5,80);
   grae->SetPointError(6,2.5,2.5,8.925539,9.981567);
   grae->SetPoint(7,6237.5,63);
   grae->SetPointError(7,2.5,2.5,7.916129,8.979274);
   grae->SetPoint(8,6242.5,71);
   grae->SetPointError(8,2.5,2.5,8.406258,9.465736);
   grae->SetPoint(9,6247.5,52);
   grae->SetPointError(9,2.5,2.5,7.187836,8.257346);
   grae->SetPoint(10,6252.5,56);
   grae->SetPointError(10,2.5,2.5,7.4609,8.527879);
   grae->SetPoint(11,6257.5,57);
   grae->SetPointError(11,2.5,2.5,7.527619,8.594007);
   grae->SetPoint(12,6262.5,66);
   grae->SetPointError(12,2.5,2.5,8.103403,9.165094);
   grae->SetPoint(13,6267.5,108);
   grae->SetPointError(13,2.5,2.5,9.904326,10.90433);
   grae->SetPoint(14,6272.5,181);
   grae->SetPointError(14,2.5,2.5,12.96291,13.96291);
   grae->SetPoint(15,6277.5,169);
   grae->SetPointError(15,2.5,2.5,12.50961,13.50961);
   grae->SetPoint(16,6282.5,86);
   grae->SetPointError(16,2.5,2.5,9.255555,10.30959);
   grae->SetPoint(17,6287.5,82);
   grae->SetPointError(17,2.5,2.5,9.036884,10.09222);
   grae->SetPoint(18,6292.5,73);
   grae->SetPointError(18,2.5,2.5,8.524388,9.583044);
   grae->SetPoint(19,6297.5,55);
   grae->SetPointError(19,2.5,2.5,7.39358,8.461166);
   grae->SetPoint(20,6302.5,55);
   grae->SetPointError(20,2.5,2.5,7.39358,8.461166);
   grae->SetPoint(21,6307.5,69);
   grae->SetPointError(21,2.5,2.5,8.286444,9.346779);
   grae->SetPoint(22,6312.5,50);
   grae->SetPointError(22,2.5,2.5,7.047337,8.118225);
   grae->SetPoint(23,6317.5,40);
   grae->SetPointError(23,2.5,2.5,6.298,7.377261);
   grae->SetPoint(24,6322.5,64);
   grae->SetPointError(24,2.5,2.5,7.979042,9.041691);
   grae->SetPoint(25,6327.5,50);
   grae->SetPointError(25,2.5,2.5,7.047337,8.118225);
   grae->SetPoint(26,6332.5,53);
   grae->SetPointError(26,2.5,2.5,7.257065,8.325916);
   grae->SetPoint(27,6337.5,65);
   grae->SetPointError(27,2.5,2.5,8.041463,9.103628);
   grae->SetPoint(28,6342.5,46);
   grae->SetPointError(28,2.5,2.5,6.757581,7.831489);
   grae->SetPoint(29,6347.5,51);
   grae->SetPointError(29,2.5,2.5,7.117933,8.188122);
   grae->SetPoint(30,6352.5,41);
   grae->SetPointError(30,2.5,2.5,6.376898,7.455185);
   grae->SetPoint(31,6357.5,41);
   grae->SetPointError(31,2.5,2.5,6.376898,7.455185);
   grae->SetPoint(32,6362.5,44);
   grae->SetPointError(32,2.5,2.5,6.60794,7.68351);
   grae->SetPoint(33,6367.5,45);
   grae->SetPointError(33,2.5,2.5,6.683179,7.757905);
   grae->SetPoint(34,6372.5,41);
   grae->SetPointError(34,2.5,2.5,6.376898,7.455185);
   grae->SetPoint(35,6377.5,35);
   grae->SetPointError(35,2.5,2.5,5.887675,6.97241);
   grae->SetPoint(36,6382.5,22);
   grae->SetPointError(36,2.5,2.5,4.654502,5.761366);
   grae->SetPoint(37,6387.5,32);
   grae->SetPointError(37,2.5,2.5,5.627135,6.715753);
   grae->SetPoint(38,6392.5,43);
   grae->SetPointError(38,2.5,2.5,6.531834,7.608278);
   grae->SetPoint(39,6397.5,61);
   grae->SetPointError(39,2.5,2.5,7.788779,8.852952);
   grae->SetPoint(40,6402.5,45);
   grae->SetPointError(40,2.5,2.5,6.683179,7.757905);
   grae->SetPoint(41,6407.5,44);
   grae->SetPointError(41,2.5,2.5,6.60794,7.68351);
   grae->SetPoint(42,6412.5,44);
   grae->SetPointError(42,2.5,2.5,6.60794,7.68351);
   grae->SetPoint(43,6417.5,45);
   grae->SetPointError(43,2.5,2.5,6.683179,7.757905);
   grae->SetPoint(44,6422.5,34);
   grae->SetPointError(44,2.5,2.5,5.802128,6.888101);
   grae->SetPoint(45,6427.5,35);
   grae->SetPointError(45,2.5,2.5,5.887675,6.97241);
   grae->SetPoint(46,6432.5,42);
   grae->SetPointError(46,2.5,2.5,6.454831,7.53218);
   grae->SetPoint(47,6437.5,45);
   grae->SetPointError(47,2.5,2.5,6.683179,7.757905);
   grae->SetPoint(48,6442.5,33);
   grae->SetPointError(48,2.5,2.5,5.715302,6.802567);
   grae->SetPoint(49,6447.5,34);
   grae->SetPointError(49,2.5,2.5,5.802128,6.888101);
   grae->SetPoint(50,6452.5,33);
   grae->SetPointError(50,2.5,2.5,5.715302,6.802567);
   grae->SetPoint(51,6457.5,30);
   grae->SetPointError(51,2.5,2.5,5.446522,6.538046);
   grae->SetPoint(52,6462.5,18);
   grae->SetPointError(52,2.5,2.5,4.202887,5.321007);
   grae->SetPoint(53,6467.5,31);
   grae->SetPointError(53,2.5,2.5,5.537565,6.627601);
   grae->SetPoint(54,6472.5,29);
   grae->SetPointError(54,2.5,2.5,5.353932,6.44702);
   grae->SetPoint(55,6477.5,29);
   grae->SetPointError(55,2.5,2.5,5.353932,6.44702);
   grae->SetPoint(56,6482.5,40);
   grae->SetPointError(56,2.5,2.5,6.298,7.377261);
   grae->SetPoint(57,6487.5,28);
   grae->SetPointError(57,2.5,2.5,5.259711,6.354446);
   grae->SetPoint(58,6492.5,19);
   grae->SetPointError(58,2.5,2.5,4.320219,5.435196);
   grae->SetPoint(59,6497.5,30);
   grae->SetPointError(59,2.5,2.5,5.446522,6.538046);
   grae->SetPoint(60,6502.5,37);
   grae->SetPointError(60,2.5,2.5,6.055143,7.137555);
   grae->SetPoint(61,6507.5,30);
   grae->SetPointError(61,2.5,2.5,5.446522,6.538046);
   grae->SetPoint(62,6512.5,32);
   grae->SetPointError(62,2.5,2.5,5.627135,6.715753);
   grae->SetPoint(63,6517.5,28);
   grae->SetPointError(63,2.5,2.5,5.259711,6.354446);
   grae->SetPoint(64,6522.5,31);
   grae->SetPointError(64,2.5,2.5,5.537565,6.627601);
   grae->SetPoint(65,6527.5,32);
   grae->SetPointError(65,2.5,2.5,5.627135,6.715753);
   grae->SetPoint(66,6532.5,32);
   grae->SetPointError(66,2.5,2.5,5.627135,6.715753);
   grae->SetPoint(67,6537.5,35);
   grae->SetPointError(67,2.5,2.5,5.887675,6.97241);
   grae->SetPoint(68,6542.5,20);
   grae->SetPointError(68,2.5,2.5,4.434448,5.546519);
   grae->SetPoint(69,6547.5,22);
   grae->SetPointError(69,2.5,2.5,4.654502,5.761366);
   
   TH1F *Graph_TheData1 = new TH1F("Graph_TheData1","Histogram of Data_plot__B_DTF_M_lhcb",100,6165,6585);
   Graph_TheData1->SetMinimum(0);
   Graph_TheData1->SetMaximum(213.0795);
   Graph_TheData1->SetDirectory(0);
   Graph_TheData1->SetStats(0);
   Graph_TheData1->SetLineWidth(2);
   Graph_TheData1->SetMarkerStyle(20);
   Graph_TheData1->GetXaxis()->SetNdivisions(505);
   Graph_TheData1->GetXaxis()->SetLabelFont(132);
   Graph_TheData1->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheData1->GetXaxis()->SetLabelSize(0.06);
   Graph_TheData1->GetXaxis()->SetTitleSize(0.072);
   Graph_TheData1->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheData1->GetXaxis()->SetTitleFont(132);
   Graph_TheData1->GetYaxis()->SetNdivisions(505);
   Graph_TheData1->GetYaxis()->SetLabelFont(132);
   Graph_TheData1->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheData1->GetYaxis()->SetLabelSize(0.06);
   Graph_TheData1->GetYaxis()->SetTitleSize(0.072);
   Graph_TheData1->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheData1->GetYaxis()->SetTitleFont(132);
   Graph_TheData1->GetZaxis()->SetLabelFont(132);
   Graph_TheData1->GetZaxis()->SetLabelSize(0.06);
   Graph_TheData1->GetZaxis()->SetTitleSize(0.072);
   Graph_TheData1->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheData1->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_TheData1);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(115);
   graph->SetName("TheSig");
   graph->SetTitle("Projection of mass pdf");
   graph->SetFillColor(1);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#ff3333");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,6195,0);
   graph->SetPoint(1,6195,0.05632083534);
   graph->SetPoint(2,6200,0.05632083534);
   graph->SetPoint(3,6205,0.0654906891);
   graph->SetPoint(4,6210,0.07709690791);
   graph->SetPoint(5,6215,0.09208572471);
   graph->SetPoint(6,6220,0.1119116625);
   graph->SetPoint(7,6225,0.1389041892);
   graph->SetPoint(8,6230,0.1769845831);
   graph->SetPoint(9,6235,0.2331748377);
   graph->SetPoint(10,6240,0.3210829301);
   graph->SetPoint(11,6245,0.4699893105);
   graph->SetPoint(12,6250,0.7528018709);
   graph->SetPoint(13,6255,1.395773566);
   graph->SetPoint(14,6257.5,2.08000477);
   graph->SetPoint(15,6260,3.425344682);
   graph->SetPoint(16,6261.25,4.649038767);
   graph->SetPoint(17,6261.875,5.522751338);
   graph->SetPoint(18,6262.5,6.668068231);
   graph->SetPoint(19,6263.125,8.210441319);
   graph->SetPoint(20,6263.75,10.3570968);
   graph->SetPoint(21,6264.375,13.47045648);
   graph->SetPoint(22,6265,17.76986333);
   graph->SetPoint(23,6265.625,23.0310498);
   graph->SetPoint(24,6266.25,29.32002931);
   graph->SetPoint(25,6266.875,36.66368263);
   graph->SetPoint(26,6267.5,45.03278319);
   graph->SetPoint(27,6268.125,54.33035112);
   graph->SetPoint(28,6268.75,64.38389609);
   graph->SetPoint(29,6270,85.6859853);
   graph->SetPoint(30,6270.625,96.2293593);
   graph->SetPoint(31,6271.25,106.1515677);
   graph->SetPoint(32,6271.875,115.0181161);
   graph->SetPoint(33,6272.5,122.4128774);
   graph->SetPoint(34,6273.125,127.9702393);
   graph->SetPoint(35,6273.75,131.4049957);
   graph->SetPoint(36,6274.375,132.5365893);
   graph->SetPoint(37,6275,131.3048364);
   graph->SetPoint(38,6275.625,127.775231);
   graph->SetPoint(39,6276.25,122.1331745);
   graph->SetPoint(40,6276.875,114.667841);
   graph->SetPoint(41,6277.5,105.7476304);
   graph->SetPoint(42,6278.125,95.79011014);
   graph->SetPoint(43,6278.75,85.22984914);
   graph->SetPoint(44,6280,63.94356879);
   graph->SetPoint(45,6280.625,53.91765253);
   graph->SetPoint(46,6281.25,44.65664573);
   graph->SetPoint(47,6281.875,36.32973597);
   graph->SetPoint(48,6282.5,29.03082669);
   graph->SetPoint(49,6283.125,22.78649795);
   graph->SetPoint(50,6283.75,17.56777593);
   graph->SetPoint(51,6284.375,13.30383967);
   graph->SetPoint(52,6285,9.895967039);
   graph->SetPoint(53,6285.625,7.230369584);
   graph->SetPoint(54,6286.25,5.189001222);
   graph->SetPoint(55,6286.875,3.657868327);
   graph->SetPoint(56,6287.5,2.532756171);
   graph->SetPoint(57,6288.75,1.150766121);
   graph->SetPoint(58,6290,0.504756879);
   graph->SetPoint(59,6292.5,0.1257430172);
   graph->SetPoint(60,6295,0.04071377251);
   graph->SetPoint(61,6300,0.006948727117);
   graph->SetPoint(62,6305,0.001776575659);
   graph->SetPoint(63,6310,0.0005851676663);
   graph->SetPoint(64,6315,0.000229328256);
   graph->SetPoint(65,6320,0.0001020131183);
   graph->SetPoint(66,6325,4.997473247e-05);
   graph->SetPoint(67,6330,2.64128749e-05);
   graph->SetPoint(68,6335,1.484245881e-05);
   graph->SetPoint(69,6340,8.772987546e-06);
   graph->SetPoint(70,6345,5.410021583e-06);
   graph->SetPoint(71,6350,3.45869409e-06);
   graph->SetPoint(72,6355,2.280928454e-06);
   graph->SetPoint(73,6360,1.545418635e-06);
   graph->SetPoint(74,6365,1.07222189e-06);
   graph->SetPoint(75,6370,7.597016367e-07);
   graph->SetPoint(76,6375,5.484414074e-07);
   graph->SetPoint(77,6380,4.026320773e-07);
   graph->SetPoint(78,6385,3.000978279e-07);
   graph->SetPoint(79,6390,2.267666767e-07);
   graph->SetPoint(80,6395,1.735103409e-07);
   graph->SetPoint(81,6400,1.34288027e-07);
   graph->SetPoint(82,6405,1.050287308e-07);
   graph->SetPoint(83,6410,8.294285485e-08);
   graph->SetPoint(84,6415,6.608939791e-08);
   graph->SetPoint(85,6420,5.309862811e-08);
   graph->SetPoint(86,6425,4.299125734e-08);
   graph->SetPoint(87,6430,3.505862125e-08);
   graph->SetPoint(88,6435,2.878208834e-08);
   graph->SetPoint(89,6440,2.377809653e-08);
   graph->SetPoint(90,6445,1.976017947e-08);
   graph->SetPoint(91,6450,1.651241185e-08);
   graph->SetPoint(92,6455,1.387062842e-08);
   graph->SetPoint(93,6460,1.170899925e-08);
   graph->SetPoint(94,6465,9.930337213e-09);
   graph->SetPoint(95,6470,8.459034039e-09);
   graph->SetPoint(96,6475,7.23586614e-09);
   graph->SetPoint(97,6480,6.214143083e-09);
   graph->SetPoint(98,6485,5.356828902e-09);
   graph->SetPoint(99,6490,4.634374243e-09);
   graph->SetPoint(100,6495,4.023072097e-09);
   graph->SetPoint(101,6500,3.503802168e-09);
   graph->SetPoint(102,6505,3.061065786e-09);
   graph->SetPoint(103,6510,2.682239542e-09);
   graph->SetPoint(104,6515,2.356994685e-09);
   graph->SetPoint(105,6520,2.076842903e-09);
   graph->SetPoint(106,6525,1.834779076e-09);
   graph->SetPoint(107,6530,1.624998844e-09);
   graph->SetPoint(108,6535,1.442674218e-09);
   graph->SetPoint(109,6540,1.283774468e-09);
   graph->SetPoint(110,6545,1.144922495e-09);
   graph->SetPoint(111,6550,1.02327916e-09);
   graph->SetPoint(112,6550,1.02327916e-09);
   graph->SetPoint(113,6555,1.02327916e-09);
   graph->SetPoint(114,6555,0);
   
   TH1F *Graph_TheSig1 = new TH1F("Graph_TheSig1","Projection of mass pdf",115,6159,6591);
   Graph_TheSig1->SetMinimum(0);
   Graph_TheSig1->SetMaximum(145.7902);
   Graph_TheSig1->SetDirectory(0);
   Graph_TheSig1->SetStats(0);
   Graph_TheSig1->SetLineWidth(2);
   Graph_TheSig1->SetMarkerStyle(20);
   Graph_TheSig1->GetXaxis()->SetNdivisions(505);
   Graph_TheSig1->GetXaxis()->SetLabelFont(132);
   Graph_TheSig1->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheSig1->GetXaxis()->SetLabelSize(0.06);
   Graph_TheSig1->GetXaxis()->SetTitleSize(0.072);
   Graph_TheSig1->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheSig1->GetXaxis()->SetTitleFont(132);
   Graph_TheSig1->GetYaxis()->SetNdivisions(505);
   Graph_TheSig1->GetYaxis()->SetLabelFont(132);
   Graph_TheSig1->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheSig1->GetYaxis()->SetLabelSize(0.06);
   Graph_TheSig1->GetYaxis()->SetTitleSize(0.072);
   Graph_TheSig1->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheSig1->GetYaxis()->SetTitleFont(132);
   Graph_TheSig1->GetZaxis()->SetLabelFont(132);
   Graph_TheSig1->GetZaxis()->SetLabelSize(0.06);
   Graph_TheSig1->GetZaxis()->SetTitleSize(0.072);
   Graph_TheSig1->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheSig1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TheSig1);
   
   graph->Draw("l");
   
   graph = new TGraph(76);
   graph->SetName("TheBkg");
   graph->SetTitle("Projection of mass pdf");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#9933cc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,6195,0);
   graph->SetPoint(1,6195,77.35191459);
   graph->SetPoint(2,6200,77.35191459);
   graph->SetPoint(3,6205,76.13339931);
   graph->SetPoint(4,6210,74.93407915);
   graph->SetPoint(5,6215,73.75365173);
   graph->SetPoint(6,6220,72.59181944);
   graph->SetPoint(7,6225,71.44828936);
   graph->SetPoint(8,6230,70.32277316);
   graph->SetPoint(9,6235,69.21498709);
   graph->SetPoint(10,6240,68.12465183);
   graph->SetPoint(11,6245,67.05149249);
   graph->SetPoint(12,6250,65.99523851);
   graph->SetPoint(13,6255,64.95562356);
   graph->SetPoint(14,6260,63.93238553);
   graph->SetPoint(15,6265,62.92526646);
   graph->SetPoint(16,6270,61.9340124);
   graph->SetPoint(17,6275,60.95837345);
   graph->SetPoint(18,6280,59.99810363);
   graph->SetPoint(19,6285,59.05296081);
   graph->SetPoint(20,6290,58.12270672);
   graph->SetPoint(21,6295,57.2071068);
   graph->SetPoint(22,6300,56.30593022);
   graph->SetPoint(23,6305,55.41894977);
   graph->SetPoint(24,6310,54.5459418);
   graph->SetPoint(25,6315,53.68668623);
   graph->SetPoint(26,6320,52.84096641);
   graph->SetPoint(27,6325,52.0085691);
   graph->SetPoint(28,6330,51.18928445);
   graph->SetPoint(29,6335,50.38290589);
   graph->SetPoint(30,6340,49.58923012);
   graph->SetPoint(31,6345,48.80805702);
   graph->SetPoint(32,6350,48.03918964);
   graph->SetPoint(33,6355,47.28243414);
   graph->SetPoint(34,6360,46.53759972);
   graph->SetPoint(35,6365,45.80449858);
   graph->SetPoint(36,6370,45.0829459);
   graph->SetPoint(37,6375,44.37275975);
   graph->SetPoint(38,6380,43.67376107);
   graph->SetPoint(39,6385,42.98577364);
   graph->SetPoint(40,6390,42.30862398);
   graph->SetPoint(41,6395,41.64214139);
   graph->SetPoint(42,6400,40.98615781);
   graph->SetPoint(43,6405,40.34050786);
   graph->SetPoint(44,6410,39.70502876);
   graph->SetPoint(45,6415,39.07956028);
   graph->SetPoint(46,6420,38.46394473);
   graph->SetPoint(47,6425,37.85802689);
   graph->SetPoint(48,6430,37.26165401);
   graph->SetPoint(49,6435,36.67467571);
   graph->SetPoint(50,6440,36.09694402);
   graph->SetPoint(51,6445,35.52831326);
   graph->SetPoint(52,6450,34.96864007);
   graph->SetPoint(53,6455,34.41778334);
   graph->SetPoint(54,6460,33.8756042);
   graph->SetPoint(55,6465,33.34196593);
   graph->SetPoint(56,6470,32.81673401);
   graph->SetPoint(57,6475,32.299776);
   graph->SetPoint(58,6480,31.79096156);
   graph->SetPoint(59,6485,31.29016242);
   graph->SetPoint(60,6490,30.7972523);
   graph->SetPoint(61,6495,30.31210694);
   graph->SetPoint(62,6500,29.83460402);
   graph->SetPoint(63,6505,29.36462313);
   graph->SetPoint(64,6510,28.9020458);
   graph->SetPoint(65,6515,28.4467554);
   graph->SetPoint(66,6520,27.99863713);
   graph->SetPoint(67,6525,27.55757801);
   graph->SetPoint(68,6530,27.12346684);
   graph->SetPoint(69,6535,26.69619418);
   graph->SetPoint(70,6540,26.27565228);
   graph->SetPoint(71,6545,25.86173513);
   graph->SetPoint(72,6550,25.45433837);
   graph->SetPoint(73,6550,25.45433837);
   graph->SetPoint(74,6555,25.45433837);
   graph->SetPoint(75,6555,0);
   
   TH1F *Graph_TheBkg2 = new TH1F("Graph_TheBkg2","Projection of mass pdf",100,6159,6591);
   Graph_TheBkg2->SetMinimum(0);
   Graph_TheBkg2->SetMaximum(85.08711);
   Graph_TheBkg2->SetDirectory(0);
   Graph_TheBkg2->SetStats(0);
   Graph_TheBkg2->SetLineWidth(2);
   Graph_TheBkg2->SetMarkerStyle(20);
   Graph_TheBkg2->GetXaxis()->SetNdivisions(505);
   Graph_TheBkg2->GetXaxis()->SetLabelFont(132);
   Graph_TheBkg2->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheBkg2->GetXaxis()->SetLabelSize(0.06);
   Graph_TheBkg2->GetXaxis()->SetTitleSize(0.072);
   Graph_TheBkg2->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheBkg2->GetXaxis()->SetTitleFont(132);
   Graph_TheBkg2->GetYaxis()->SetNdivisions(505);
   Graph_TheBkg2->GetYaxis()->SetLabelFont(132);
   Graph_TheBkg2->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheBkg2->GetYaxis()->SetLabelSize(0.06);
   Graph_TheBkg2->GetYaxis()->SetTitleSize(0.072);
   Graph_TheBkg2->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheBkg2->GetYaxis()->SetTitleFont(132);
   Graph_TheBkg2->GetZaxis()->SetLabelFont(132);
   Graph_TheBkg2->GetZaxis()->SetLabelSize(0.06);
   Graph_TheBkg2->GetZaxis()->SetTitleSize(0.072);
   Graph_TheBkg2->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheBkg2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TheBkg2);
   
   graph->Draw("l");
   
   graph = new TGraph(113);
   graph->SetName("TheMode");
   graph->SetTitle("Projection of mass pdf");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,6195,0);
   graph->SetPoint(1,6195,77.40823542);
   graph->SetPoint(2,6200,77.40823542);
   graph->SetPoint(3,6205,76.19889);
   graph->SetPoint(4,6210,75.01117605);
   graph->SetPoint(5,6215,73.84573745);
   graph->SetPoint(6,6220,72.70373111);
   graph->SetPoint(7,6225,71.58719355);
   graph->SetPoint(8,6230,70.49975775);
   graph->SetPoint(9,6235,69.44816193);
   graph->SetPoint(10,6240,68.44573476);
   graph->SetPoint(11,6245,67.52148181);
   graph->SetPoint(12,6250,66.74804038);
   graph->SetPoint(13,6255,66.35139712);
   graph->SetPoint(14,6257.5,66.52197842);
   graph->SetPoint(15,6260,67.35773022);
   graph->SetPoint(16,6261.25,68.32814337);
   graph->SetPoint(17,6262.5,70.09489532);
   graph->SetPoint(18,6263.125,71.5115047);
   graph->SetPoint(19,6263.75,73.53264583);
   graph->SetPoint(20,6264.375,76.52074003);
   graph->SetPoint(21,6265,80.69512979);
   graph->SetPoint(22,6265.625,85.83154704);
   graph->SetPoint(23,6266.25,91.99600474);
   graph->SetPoint(24,6266.875,99.21538314);
   graph->SetPoint(25,6267.5,107.4604552);
   graph->SetPoint(26,6268.125,116.6342406);
   graph->SetPoint(27,6268.75,126.5642484);
   graph->SetPoint(28,6270,147.6199977);
   graph->SetPoint(29,6270.625,158.040568);
   graph->SetPoint(30,6271.25,167.8402162);
   graph->SetPoint(31,6271.875,176.5844473);
   graph->SetPoint(32,6272.5,183.8571339);
   graph->SetPoint(33,6273.125,189.2926631);
   graph->SetPoint(34,6273.75,192.6058285);
   graph->SetPoint(35,6274.375,193.6160721);
   graph->SetPoint(36,6275,192.2632098);
   graph->SetPoint(37,6275.625,188.6127352);
   graph->SetPoint(38,6276.25,182.8500492);
   graph->SetPoint(39,6276.875,175.2643253);
   graph->SetPoint(40,6277.5,166.223963);
   graph->SetPoint(41,6278.125,156.1465293);
   graph->SetPoint(42,6278.75,145.4665927);
   graph->SetPoint(43,6280,123.9416724);
   graph->SetPoint(44,6280.625,113.796791);
   graph->SetPoint(45,6281.25,104.4170549);
   graph->SetPoint(46,6281.875,95.97165122);
   graph->SetPoint(47,6282.5,88.55448302);
   graph->SetPoint(48,6283.125,82.19212983);
   graph->SetPoint(49,6283.75,76.85561738);
   graph->SetPoint(50,6284.375,72.47412425);
   graph->SetPoint(51,6285,68.94892785);
   graph->SetPoint(52,6285.625,66.16623925);
   graph->SetPoint(53,6286.25,64.00801192);
   graph->SetPoint(54,6286.875,62.36025176);
   graph->SetPoint(55,6287.5,61.11874359);
   graph->SetPoint(56,6288.75,59.50465344);
   graph->SetPoint(57,6290,58.6274636);
   graph->SetPoint(58,6295,57.24782058);
   graph->SetPoint(59,6300,56.31287895);
   graph->SetPoint(60,6305,55.42072634);
   graph->SetPoint(61,6310,54.54652697);
   graph->SetPoint(62,6315,53.68691556);
   graph->SetPoint(63,6320,52.84106842);
   graph->SetPoint(64,6325,52.00861908);
   graph->SetPoint(65,6330,51.18931086);
   graph->SetPoint(66,6335,50.38292073);
   graph->SetPoint(67,6340,49.58923889);
   graph->SetPoint(68,6345,48.80806243);
   graph->SetPoint(69,6350,48.0391931);
   graph->SetPoint(70,6355,47.28243642);
   graph->SetPoint(71,6360,46.53760127);
   graph->SetPoint(72,6365,45.80449966);
   graph->SetPoint(73,6370,45.08294666);
   graph->SetPoint(74,6375,44.3727603);
   graph->SetPoint(75,6380,43.67376147);
   graph->SetPoint(76,6385,42.98577394);
   graph->SetPoint(77,6390,42.30862421);
   graph->SetPoint(78,6395,41.64214156);
   graph->SetPoint(79,6400,40.98615794);
   graph->SetPoint(80,6405,40.34050796);
   graph->SetPoint(81,6410,39.70502884);
   graph->SetPoint(82,6415,39.07956034);
   graph->SetPoint(83,6420,38.46394478);
   graph->SetPoint(84,6425,37.85802694);
   graph->SetPoint(85,6430,37.26165404);
   graph->SetPoint(86,6435,36.67467574);
   graph->SetPoint(87,6440,36.09694404);
   graph->SetPoint(88,6445,35.52831328);
   graph->SetPoint(89,6450,34.96864009);
   graph->SetPoint(90,6455,34.41778336);
   graph->SetPoint(91,6460,33.87560421);
   graph->SetPoint(92,6465,33.34196594);
   graph->SetPoint(93,6470,32.81673402);
   graph->SetPoint(94,6475,32.299776);
   graph->SetPoint(95,6480,31.79096157);
   graph->SetPoint(96,6485,31.29016242);
   graph->SetPoint(97,6490,30.79725231);
   graph->SetPoint(98,6495,30.31210695);
   graph->SetPoint(99,6500,29.83460402);
   graph->SetPoint(100,6505,29.36462314);
   graph->SetPoint(101,6510,28.90204581);
   graph->SetPoint(102,6515,28.4467554);
   graph->SetPoint(103,6520,27.99863713);
   graph->SetPoint(104,6525,27.55757801);
   graph->SetPoint(105,6530,27.12346684);
   graph->SetPoint(106,6535,26.69619418);
   graph->SetPoint(107,6540,26.27565228);
   graph->SetPoint(108,6545,25.86173513);
   graph->SetPoint(109,6550,25.45433837);
   graph->SetPoint(110,6550,25.45433837);
   graph->SetPoint(111,6555,25.45433837);
   graph->SetPoint(112,6555,0);
   
   TH1F *Graph_TheMode3 = new TH1F("Graph_TheMode3","Projection of mass pdf",113,6159,6591);
   Graph_TheMode3->SetMinimum(0);
   Graph_TheMode3->SetMaximum(212.9777);
   Graph_TheMode3->SetDirectory(0);
   Graph_TheMode3->SetStats(0);
   Graph_TheMode3->SetLineWidth(2);
   Graph_TheMode3->SetMarkerStyle(20);
   Graph_TheMode3->GetXaxis()->SetNdivisions(505);
   Graph_TheMode3->GetXaxis()->SetLabelFont(132);
   Graph_TheMode3->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheMode3->GetXaxis()->SetLabelSize(0.06);
   Graph_TheMode3->GetXaxis()->SetTitleSize(0.072);
   Graph_TheMode3->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheMode3->GetXaxis()->SetTitleFont(132);
   Graph_TheMode3->GetYaxis()->SetNdivisions(505);
   Graph_TheMode3->GetYaxis()->SetLabelFont(132);
   Graph_TheMode3->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheMode3->GetYaxis()->SetLabelSize(0.06);
   Graph_TheMode3->GetYaxis()->SetTitleSize(0.072);
   Graph_TheMode3->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheMode3->GetYaxis()->SetTitleFont(132);
   Graph_TheMode3->GetZaxis()->SetLabelFont(132);
   Graph_TheMode3->GetZaxis()->SetLabelSize(0.06);
   Graph_TheMode3->GetZaxis()->SetTitleSize(0.072);
   Graph_TheMode3->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheMode3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TheMode3);
   
   graph->Draw("l");
   
   grae = new TGraphAsymmErrors(70);
   grae->SetName("TheData");
   grae->SetTitle("Histogram of Data_plot__B_DTF_M_lhcb");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,6202.5,80);
   grae->SetPointError(0,2.5,2.5,8.925539,9.981567);
   grae->SetPoint(1,6207.5,63);
   grae->SetPointError(1,2.5,2.5,7.916129,8.979274);
   grae->SetPoint(2,6212.5,86);
   grae->SetPointError(2,2.5,2.5,9.255555,10.30959);
   grae->SetPoint(3,6217.5,60);
   grae->SetPointError(3,2.5,2.5,7.724317,8.789023);
   grae->SetPoint(4,6222.5,79);
   grae->SetPointError(4,2.5,2.5,8.869343,9.925725);
   grae->SetPoint(5,6227.5,83);
   grae->SetPointError(5,2.5,2.5,9.092044,10.14705);
   grae->SetPoint(6,6232.5,80);
   grae->SetPointError(6,2.5,2.5,8.925539,9.981567);
   grae->SetPoint(7,6237.5,63);
   grae->SetPointError(7,2.5,2.5,7.916129,8.979274);
   grae->SetPoint(8,6242.5,71);
   grae->SetPointError(8,2.5,2.5,8.406258,9.465736);
   grae->SetPoint(9,6247.5,52);
   grae->SetPointError(9,2.5,2.5,7.187836,8.257346);
   grae->SetPoint(10,6252.5,56);
   grae->SetPointError(10,2.5,2.5,7.4609,8.527879);
   grae->SetPoint(11,6257.5,57);
   grae->SetPointError(11,2.5,2.5,7.527619,8.594007);
   grae->SetPoint(12,6262.5,66);
   grae->SetPointError(12,2.5,2.5,8.103403,9.165094);
   grae->SetPoint(13,6267.5,108);
   grae->SetPointError(13,2.5,2.5,9.904326,10.90433);
   grae->SetPoint(14,6272.5,181);
   grae->SetPointError(14,2.5,2.5,12.96291,13.96291);
   grae->SetPoint(15,6277.5,169);
   grae->SetPointError(15,2.5,2.5,12.50961,13.50961);
   grae->SetPoint(16,6282.5,86);
   grae->SetPointError(16,2.5,2.5,9.255555,10.30959);
   grae->SetPoint(17,6287.5,82);
   grae->SetPointError(17,2.5,2.5,9.036884,10.09222);
   grae->SetPoint(18,6292.5,73);
   grae->SetPointError(18,2.5,2.5,8.524388,9.583044);
   grae->SetPoint(19,6297.5,55);
   grae->SetPointError(19,2.5,2.5,7.39358,8.461166);
   grae->SetPoint(20,6302.5,55);
   grae->SetPointError(20,2.5,2.5,7.39358,8.461166);
   grae->SetPoint(21,6307.5,69);
   grae->SetPointError(21,2.5,2.5,8.286444,9.346779);
   grae->SetPoint(22,6312.5,50);
   grae->SetPointError(22,2.5,2.5,7.047337,8.118225);
   grae->SetPoint(23,6317.5,40);
   grae->SetPointError(23,2.5,2.5,6.298,7.377261);
   grae->SetPoint(24,6322.5,64);
   grae->SetPointError(24,2.5,2.5,7.979042,9.041691);
   grae->SetPoint(25,6327.5,50);
   grae->SetPointError(25,2.5,2.5,7.047337,8.118225);
   grae->SetPoint(26,6332.5,53);
   grae->SetPointError(26,2.5,2.5,7.257065,8.325916);
   grae->SetPoint(27,6337.5,65);
   grae->SetPointError(27,2.5,2.5,8.041463,9.103628);
   grae->SetPoint(28,6342.5,46);
   grae->SetPointError(28,2.5,2.5,6.757581,7.831489);
   grae->SetPoint(29,6347.5,51);
   grae->SetPointError(29,2.5,2.5,7.117933,8.188122);
   grae->SetPoint(30,6352.5,41);
   grae->SetPointError(30,2.5,2.5,6.376898,7.455185);
   grae->SetPoint(31,6357.5,41);
   grae->SetPointError(31,2.5,2.5,6.376898,7.455185);
   grae->SetPoint(32,6362.5,44);
   grae->SetPointError(32,2.5,2.5,6.60794,7.68351);
   grae->SetPoint(33,6367.5,45);
   grae->SetPointError(33,2.5,2.5,6.683179,7.757905);
   grae->SetPoint(34,6372.5,41);
   grae->SetPointError(34,2.5,2.5,6.376898,7.455185);
   grae->SetPoint(35,6377.5,35);
   grae->SetPointError(35,2.5,2.5,5.887675,6.97241);
   grae->SetPoint(36,6382.5,22);
   grae->SetPointError(36,2.5,2.5,4.654502,5.761366);
   grae->SetPoint(37,6387.5,32);
   grae->SetPointError(37,2.5,2.5,5.627135,6.715753);
   grae->SetPoint(38,6392.5,43);
   grae->SetPointError(38,2.5,2.5,6.531834,7.608278);
   grae->SetPoint(39,6397.5,61);
   grae->SetPointError(39,2.5,2.5,7.788779,8.852952);
   grae->SetPoint(40,6402.5,45);
   grae->SetPointError(40,2.5,2.5,6.683179,7.757905);
   grae->SetPoint(41,6407.5,44);
   grae->SetPointError(41,2.5,2.5,6.60794,7.68351);
   grae->SetPoint(42,6412.5,44);
   grae->SetPointError(42,2.5,2.5,6.60794,7.68351);
   grae->SetPoint(43,6417.5,45);
   grae->SetPointError(43,2.5,2.5,6.683179,7.757905);
   grae->SetPoint(44,6422.5,34);
   grae->SetPointError(44,2.5,2.5,5.802128,6.888101);
   grae->SetPoint(45,6427.5,35);
   grae->SetPointError(45,2.5,2.5,5.887675,6.97241);
   grae->SetPoint(46,6432.5,42);
   grae->SetPointError(46,2.5,2.5,6.454831,7.53218);
   grae->SetPoint(47,6437.5,45);
   grae->SetPointError(47,2.5,2.5,6.683179,7.757905);
   grae->SetPoint(48,6442.5,33);
   grae->SetPointError(48,2.5,2.5,5.715302,6.802567);
   grae->SetPoint(49,6447.5,34);
   grae->SetPointError(49,2.5,2.5,5.802128,6.888101);
   grae->SetPoint(50,6452.5,33);
   grae->SetPointError(50,2.5,2.5,5.715302,6.802567);
   grae->SetPoint(51,6457.5,30);
   grae->SetPointError(51,2.5,2.5,5.446522,6.538046);
   grae->SetPoint(52,6462.5,18);
   grae->SetPointError(52,2.5,2.5,4.202887,5.321007);
   grae->SetPoint(53,6467.5,31);
   grae->SetPointError(53,2.5,2.5,5.537565,6.627601);
   grae->SetPoint(54,6472.5,29);
   grae->SetPointError(54,2.5,2.5,5.353932,6.44702);
   grae->SetPoint(55,6477.5,29);
   grae->SetPointError(55,2.5,2.5,5.353932,6.44702);
   grae->SetPoint(56,6482.5,40);
   grae->SetPointError(56,2.5,2.5,6.298,7.377261);
   grae->SetPoint(57,6487.5,28);
   grae->SetPointError(57,2.5,2.5,5.259711,6.354446);
   grae->SetPoint(58,6492.5,19);
   grae->SetPointError(58,2.5,2.5,4.320219,5.435196);
   grae->SetPoint(59,6497.5,30);
   grae->SetPointError(59,2.5,2.5,5.446522,6.538046);
   grae->SetPoint(60,6502.5,37);
   grae->SetPointError(60,2.5,2.5,6.055143,7.137555);
   grae->SetPoint(61,6507.5,30);
   grae->SetPointError(61,2.5,2.5,5.446522,6.538046);
   grae->SetPoint(62,6512.5,32);
   grae->SetPointError(62,2.5,2.5,5.627135,6.715753);
   grae->SetPoint(63,6517.5,28);
   grae->SetPointError(63,2.5,2.5,5.259711,6.354446);
   grae->SetPoint(64,6522.5,31);
   grae->SetPointError(64,2.5,2.5,5.537565,6.627601);
   grae->SetPoint(65,6527.5,32);
   grae->SetPointError(65,2.5,2.5,5.627135,6.715753);
   grae->SetPoint(66,6532.5,32);
   grae->SetPointError(66,2.5,2.5,5.627135,6.715753);
   grae->SetPoint(67,6537.5,35);
   grae->SetPointError(67,2.5,2.5,5.887675,6.97241);
   grae->SetPoint(68,6542.5,20);
   grae->SetPointError(68,2.5,2.5,4.434448,5.546519);
   grae->SetPoint(69,6547.5,22);
   grae->SetPointError(69,2.5,2.5,4.654502,5.761366);
   
   TH1F *Graph_TheData2 = new TH1F("Graph_TheData2","Histogram of Data_plot__B_DTF_M_lhcb",100,6165,6585);
   Graph_TheData2->SetMinimum(0);
   Graph_TheData2->SetMaximum(213.0795);
   Graph_TheData2->SetDirectory(0);
   Graph_TheData2->SetStats(0);
   Graph_TheData2->SetLineWidth(2);
   Graph_TheData2->SetMarkerStyle(20);
   Graph_TheData2->GetXaxis()->SetNdivisions(505);
   Graph_TheData2->GetXaxis()->SetLabelFont(132);
   Graph_TheData2->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheData2->GetXaxis()->SetLabelSize(0.06);
   Graph_TheData2->GetXaxis()->SetTitleSize(0.072);
   Graph_TheData2->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheData2->GetXaxis()->SetTitleFont(132);
   Graph_TheData2->GetYaxis()->SetNdivisions(505);
   Graph_TheData2->GetYaxis()->SetLabelFont(132);
   Graph_TheData2->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheData2->GetYaxis()->SetLabelSize(0.06);
   Graph_TheData2->GetYaxis()->SetTitleSize(0.072);
   Graph_TheData2->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheData2->GetYaxis()->SetTitleFont(132);
   Graph_TheData2->GetZaxis()->SetLabelFont(132);
   Graph_TheData2->GetZaxis()->SetLabelSize(0.06);
   Graph_TheData2->GetZaxis()->SetTitleSize(0.072);
   Graph_TheData2->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheData2->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_TheData2);
   
   grae->Draw("p");
   TLatex *   tex = new TLatex(0.58,0.85,"#splitline{LHCb}{#it{B_{c}^{+}}#it{#rightarrow}#it{B_{s}^{#it{0}}}(#it{D_{s}^{#minus}}#it{#pi^{+}})#it{#pi^{+}}}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1D *frame_2ce7ebe0__2 = new TH1D("frame_2ce7ebe0__2","A RooPlot of "M(B^{0}_{s}(D_{s}^{-}#pi^{+})#pi^{+})"",70,6200,6550);
   frame_2ce7ebe0__2->SetBinContent(1,204.7111);
   frame_2ce7ebe0__2->SetMaximum(204.7111);
   frame_2ce7ebe0__2->SetEntries(1);
   frame_2ce7ebe0__2->SetDirectory(0);
   frame_2ce7ebe0__2->SetStats(0);
   frame_2ce7ebe0__2->SetLineWidth(2);
   frame_2ce7ebe0__2->SetMarkerStyle(20);
   frame_2ce7ebe0__2->GetXaxis()->SetTitle("#it{m}(#it{B_{s}^{#it{0}}}#it{#pi^{+}}) [MeV/#it{c}^{2}]");
   frame_2ce7ebe0__2->GetXaxis()->SetNdivisions(505);
   frame_2ce7ebe0__2->GetXaxis()->SetLabelFont(132);
   frame_2ce7ebe0__2->GetXaxis()->SetLabelOffset(0.02);
   frame_2ce7ebe0__2->GetXaxis()->SetLabelSize(0.06);
   frame_2ce7ebe0__2->GetXaxis()->SetTitleSize(0.072);
   frame_2ce7ebe0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_2ce7ebe0__2->GetXaxis()->SetTitleFont(132);
   frame_2ce7ebe0__2->GetYaxis()->SetTitle("Candidates / (5.0 MeV/#it{c}^{2})");
   frame_2ce7ebe0__2->GetYaxis()->SetNdivisions(505);
   frame_2ce7ebe0__2->GetYaxis()->SetLabelFont(132);
   frame_2ce7ebe0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_2ce7ebe0__2->GetYaxis()->SetLabelSize(0.06);
   frame_2ce7ebe0__2->GetYaxis()->SetTitleSize(0.072);
   frame_2ce7ebe0__2->GetYaxis()->SetTitleFont(132);
   frame_2ce7ebe0__2->GetZaxis()->SetLabelFont(132);
   frame_2ce7ebe0__2->GetZaxis()->SetLabelSize(0.06);
   frame_2ce7ebe0__2->GetZaxis()->SetTitleSize(0.072);
   frame_2ce7ebe0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_2ce7ebe0__2->GetZaxis()->SetTitleFont(132);
   frame_2ce7ebe0__2->Draw("AXISSAME");
   MyCan->Modified();
   MyCan->cd();
   MyCan->SetSelected(MyCan);
}


==> figs/Fig1h.C <==
{
//=========Macro generated from canvas: MyCan/
//=========  (Fri Apr 10 14:56:40 2020) by ROOT version5.34/18
   TCanvas *MyCan = new TCanvas("MyCan", "",0,23,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   MyCan->Range(6134.375,-47.40808,6571.875,248.8924);
   MyCan->SetFillColor(0);
   MyCan->SetBorderMode(0);
   MyCan->SetBorderSize(2);
   MyCan->SetTickx(1);
   MyCan->SetTicky(1);
   MyCan->SetLeftMargin(0.15);
   MyCan->SetRightMargin(0.05);
   MyCan->SetTopMargin(0.05);
   MyCan->SetBottomMargin(0.16);
   MyCan->SetFrameLineWidth(2);
   MyCan->SetFrameBorderMode(0);
   MyCan->SetFrameLineWidth(2);
   MyCan->SetFrameBorderMode(0);
   
   TH1D *frame_1bc310f0__1 = new TH1D("frame_1bc310f0__1","A RooPlot of "M(B_{s}^{0}(J/#psi#phi)#pi^{+})"",70,6200,6550);
   frame_1bc310f0__1->SetBinContent(1,234.0774);
   frame_1bc310f0__1->SetMaximum(234.0774);
   frame_1bc310f0__1->SetEntries(1);
   frame_1bc310f0__1->SetDirectory(0);
   frame_1bc310f0__1->SetStats(0);
   frame_1bc310f0__1->SetLineWidth(2);
   frame_1bc310f0__1->SetMarkerStyle(20);
   frame_1bc310f0__1->GetXaxis()->SetTitle("#it{m}(#it{B_{s}^{#it{0}}}#it{#pi^{+}}) [MeV/#it{c}^{2}]");
   frame_1bc310f0__1->GetXaxis()->SetNdivisions(505);
   frame_1bc310f0__1->GetXaxis()->SetLabelFont(132);
   frame_1bc310f0__1->GetXaxis()->SetLabelOffset(0.02);
   frame_1bc310f0__1->GetXaxis()->SetLabelSize(0.06);
   frame_1bc310f0__1->GetXaxis()->SetTitleSize(0.072);
   frame_1bc310f0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_1bc310f0__1->GetXaxis()->SetTitleFont(132);
   frame_1bc310f0__1->GetYaxis()->SetTitle("Candidates / (5.0 MeV/#it{c}^{2})");
   frame_1bc310f0__1->GetYaxis()->SetNdivisions(505);
   frame_1bc310f0__1->GetYaxis()->SetLabelFont(132);
   frame_1bc310f0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_1bc310f0__1->GetYaxis()->SetLabelSize(0.06);
   frame_1bc310f0__1->GetYaxis()->SetTitleSize(0.072);
   frame_1bc310f0__1->GetYaxis()->SetTitleFont(132);
   frame_1bc310f0__1->GetZaxis()->SetLabelFont(132);
   frame_1bc310f0__1->GetZaxis()->SetLabelSize(0.06);
   frame_1bc310f0__1->GetZaxis()->SetTitleSize(0.072);
   frame_1bc310f0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_1bc310f0__1->GetZaxis()->SetTitleFont(132);
   frame_1bc310f0__1->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(70);
   grae->SetName("TheData");
   grae->SetTitle("Histogram of Data_plot__B_DTF_M_lhcb");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,6202.5,121);
   grae->SetPointError(0,2.5,2.5,10.51136,11.51136);
   grae->SetPoint(1,6207.5,133);
   grae->SetPointError(1,2.5,2.5,11.0434,12.0434);
   grae->SetPoint(2,6212.5,127);
   grae->SetPointError(2,2.5,2.5,10.78051,11.78051);
   grae->SetPoint(3,6217.5,120);
   grae->SetPointError(3,2.5,2.5,10.46586,11.46586);
   grae->SetPoint(4,6222.5,135);
   grae->SetPointError(4,2.5,2.5,11.1297,12.1297);
   grae->SetPoint(5,6227.5,128);
   grae->SetPointError(5,2.5,2.5,10.82475,11.82475);
   grae->SetPoint(6,6232.5,121);
   grae->SetPointError(6,2.5,2.5,10.51136,11.51136);
   grae->SetPoint(7,6237.5,117);
   grae->SetPointError(7,2.5,2.5,10.3282,11.3282);
   grae->SetPoint(8,6242.5,103);
   grae->SetPointError(8,2.5,2.5,9.661201,10.6612);
   grae->SetPoint(9,6247.5,121);
   grae->SetPointError(9,2.5,2.5,10.51136,11.51136);
   grae->SetPoint(10,6252.5,100);
   grae->SetPointError(10,2.5,2.5,9.983255,11.03336);
   grae->SetPoint(11,6257.5,108);
   grae->SetPointError(11,2.5,2.5,9.904326,10.90433);
   grae->SetPoint(12,6262.5,110);
   grae->SetPointError(12,2.5,2.5,10,11);
   grae->SetPoint(13,6267.5,128);
   grae->SetPointError(13,2.5,2.5,10.82475,11.82475);
   grae->SetPoint(14,6272.5,208);
   grae->SetPointError(14,2.5,2.5,13.93087,14.93087);
   grae->SetPoint(15,6277.5,187);
   grae->SetPointError(15,2.5,2.5,13.18393,14.18393);
   grae->SetPoint(16,6282.5,148);
   grae->SetPointError(16,2.5,2.5,11.6758,12.6758);
   grae->SetPoint(17,6287.5,125);
   grae->SetPointError(17,2.5,2.5,10.69151,11.69151);
   grae->SetPoint(18,6292.5,99);
   grae->SetPointError(18,2.5,2.5,9.933044,10.9834);
   grae->SetPoint(19,6297.5,98);
   grae->SetPointError(19,2.5,2.5,9.882579,10.93319);
   grae->SetPoint(20,6302.5,103);
   grae->SetPointError(20,2.5,2.5,9.661201,10.6612);
   grae->SetPoint(21,6307.5,71);
   grae->SetPointError(21,2.5,2.5,8.406258,9.465736);
   grae->SetPoint(22,6312.5,102);
   grae->SetPointError(22,2.5,2.5,9.611874,10.61187);
   grae->SetPoint(23,6317.5,73);
   grae->SetPointError(23,2.5,2.5,8.524388,9.583044);
   grae->SetPoint(24,6322.5,97);
   grae->SetPointError(24,2.5,2.5,9.831854,10.88273);
   grae->SetPoint(25,6327.5,71);
   grae->SetPointError(25,2.5,2.5,8.406258,9.465736);
   grae->SetPoint(26,6332.5,81);
   grae->SetPointError(26,2.5,2.5,8.981384,10.03706);
   grae->SetPoint(27,6337.5,78);
   grae->SetPointError(27,2.5,2.5,8.812788,9.869531);
   grae->SetPoint(28,6342.5,67);
   grae->SetPointError(28,2.5,2.5,8.164873,9.226102);
   grae->SetPoint(29,6347.5,81);
   grae->SetPointError(29,2.5,2.5,8.981384,10.03706);
   grae->SetPoint(30,6352.5,79);
   grae->SetPointError(30,2.5,2.5,8.869343,9.925725);
   grae->SetPoint(31,6357.5,77);
   grae->SetPointError(31,2.5,2.5,8.755868,9.812979);
   grae->SetPoint(32,6362.5,84);
   grae->SetPointError(32,2.5,2.5,9.146873,10.20155);
   grae->SetPoint(33,6367.5,64);
   grae->SetPointError(33,2.5,2.5,7.979042,9.041691);
   grae->SetPoint(34,6372.5,86);
   grae->SetPointError(34,2.5,2.5,9.255555,10.30959);
   grae->SetPoint(35,6377.5,83);
   grae->SetPointError(35,2.5,2.5,9.092044,10.14705);
   grae->SetPoint(36,6382.5,63);
   grae->SetPointError(36,2.5,2.5,7.916129,8.979274);
   grae->SetPoint(37,6387.5,84);
   grae->SetPointError(37,2.5,2.5,9.146873,10.20155);
   grae->SetPoint(38,6392.5,67);
   grae->SetPointError(38,2.5,2.5,8.164873,9.226102);
   grae->SetPoint(39,6397.5,68);
   grae->SetPointError(39,2.5,2.5,8.225883,9.28666);
   grae->SetPoint(40,6402.5,51);
   grae->SetPointError(40,2.5,2.5,7.117933,8.188122);
   grae->SetPoint(41,6407.5,58);
   grae->SetPointError(41,2.5,2.5,7.593751,8.659564);
   grae->SetPoint(42,6412.5,79);
   grae->SetPointError(42,2.5,2.5,8.869343,9.925725);
   grae->SetPoint(43,6417.5,58);
   grae->SetPointError(43,2.5,2.5,7.593751,8.659564);
   grae->SetPoint(44,6422.5,59);
   grae->SetPointError(44,2.5,2.5,7.659312,8.724565);
   grae->SetPoint(45,6427.5,88);
   grae->SetPointError(45,2.5,2.5,9.362975,10.41639);
   grae->SetPoint(46,6432.5,63);
   grae->SetPointError(46,2.5,2.5,7.916129,8.979274);
   grae->SetPoint(47,6437.5,68);
   grae->SetPointError(47,2.5,2.5,8.225883,9.28666);
   grae->SetPoint(48,6442.5,53);
   grae->SetPointError(48,2.5,2.5,7.257065,8.325916);
   grae->SetPoint(49,6447.5,59);
   grae->SetPointError(49,2.5,2.5,7.659312,8.724565);
   grae->SetPoint(50,6452.5,54);
   grae->SetPointError(50,2.5,2.5,7.32564,8.39385);
   grae->SetPoint(51,6457.5,67);
   grae->SetPointError(51,2.5,2.5,8.164873,9.226102);
   grae->SetPoint(52,6462.5,72);
   grae->SetPointError(52,2.5,2.5,8.465529,9.524592);
   grae->SetPoint(53,6467.5,60);
   grae->SetPointError(53,2.5,2.5,7.724317,8.789023);
   grae->SetPoint(54,6472.5,50);
   grae->SetPointError(54,2.5,2.5,7.047337,8.118225);
   grae->SetPoint(55,6477.5,67);
   grae->SetPointError(55,2.5,2.5,8.164873,9.226102);
   grae->SetPoint(56,6482.5,65);
   grae->SetPointError(56,2.5,2.5,8.041463,9.103628);
   grae->SetPoint(57,6487.5,64);
   grae->SetPointError(57,2.5,2.5,7.979042,9.041691);
   grae->SetPoint(58,6492.5,53);
   grae->SetPointError(58,2.5,2.5,7.257065,8.325916);
   grae->SetPoint(59,6497.5,58);
   grae->SetPointError(59,2.5,2.5,7.593751,8.659564);
   grae->SetPoint(60,6502.5,57);
   grae->SetPointError(60,2.5,2.5,7.527619,8.594007);
   grae->SetPoint(61,6507.5,43);
   grae->SetPointError(61,2.5,2.5,6.531834,7.608278);
   grae->SetPoint(62,6512.5,49);
   grae->SetPointError(62,2.5,2.5,6.976026,8.047634);
   grae->SetPoint(63,6517.5,50);
   grae->SetPointError(63,2.5,2.5,7.047337,8.118225);
   grae->SetPoint(64,6522.5,41);
   grae->SetPointError(64,2.5,2.5,6.376898,7.455185);
   grae->SetPoint(65,6527.5,40);
   grae->SetPointError(65,2.5,2.5,6.298,7.377261);
   grae->SetPoint(66,6532.5,43);
   grae->SetPointError(66,2.5,2.5,6.531834,7.608278);
   grae->SetPoint(67,6537.5,43);
   grae->SetPointError(67,2.5,2.5,6.531834,7.608278);
   grae->SetPoint(68,6542.5,49);
   grae->SetPointError(68,2.5,2.5,6.976026,8.047634);
   grae->SetPoint(69,6547.5,49);
   grae->SetPointError(69,2.5,2.5,6.976026,8.047634);
   
   TH1F *Graph_TheData1 = new TH1F("Graph_TheData1","Histogram of Data_plot__B_DTF_M_lhcb",100,6165,6585);
   Graph_TheData1->SetMinimum(14.77911);
   Graph_TheData1->SetMaximum(241.8538);
   Graph_TheData1->SetDirectory(0);
   Graph_TheData1->SetStats(0);
   Graph_TheData1->SetLineWidth(2);
   Graph_TheData1->SetMarkerStyle(20);
   Graph_TheData1->GetXaxis()->SetNdivisions(505);
   Graph_TheData1->GetXaxis()->SetLabelFont(132);
   Graph_TheData1->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheData1->GetXaxis()->SetLabelSize(0.06);
   Graph_TheData1->GetXaxis()->SetTitleSize(0.072);
   Graph_TheData1->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheData1->GetXaxis()->SetTitleFont(132);
   Graph_TheData1->GetYaxis()->SetNdivisions(505);
   Graph_TheData1->GetYaxis()->SetLabelFont(132);
   Graph_TheData1->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheData1->GetYaxis()->SetLabelSize(0.06);
   Graph_TheData1->GetYaxis()->SetTitleSize(0.072);
   Graph_TheData1->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheData1->GetYaxis()->SetTitleFont(132);
   Graph_TheData1->GetZaxis()->SetLabelFont(132);
   Graph_TheData1->GetZaxis()->SetLabelSize(0.06);
   Graph_TheData1->GetZaxis()->SetTitleSize(0.072);
   Graph_TheData1->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheData1->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_TheData1);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(117);
   graph->SetName("TheSig");
   graph->SetTitle("Projection of mass pdf");
   graph->SetFillColor(1);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#ff3333");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,6195,0);
   graph->SetPoint(1,6195,0.05213945707);
   graph->SetPoint(2,6200,0.05213945707);
   graph->SetPoint(3,6205,0.06057671777);
   graph->SetPoint(4,6210,0.07124083353);
   graph->SetPoint(5,6215,0.0849903893);
   graph->SetPoint(6,6220,0.1031414794);
   graph->SetPoint(7,6225,0.1277947759);
   graph->SetPoint(8,6230,0.1624718299);
   graph->SetPoint(9,6235,0.2134461803);
   graph->SetPoint(10,6240,0.2927938836);
   graph->SetPoint(11,6245,0.4262640882);
   graph->SetPoint(12,6250,0.6771413011);
   graph->SetPoint(13,6255,1.237820978);
   graph->SetPoint(14,6257.5,1.82315692);
   graph->SetPoint(15,6260,2.948222843);
   graph->SetPoint(16,6261.25,3.947823192);
   graph->SetPoint(17,6262.5,5.557531305);
   graph->SetPoint(18,6263.125,6.75926419);
   graph->SetPoint(19,6263.75,8.397507077);
   graph->SetPoint(20,6264.375,10.70917395);
   graph->SetPoint(21,6265,13.70526578);
   graph->SetPoint(22,6265.625,17.29941564);
   graph->SetPoint(23,6266.25,21.53713286);
   graph->SetPoint(24,6266.875,26.44580695);
   graph->SetPoint(25,6267.5,32.02862112);
   graph->SetPoint(26,6268.125,38.25887039);
   graph->SetPoint(27,6268.75,45.07528971);
   graph->SetPoint(28,6269.375,52.37902291);
   graph->SetPoint(29,6270,60.03281955);
   graph->SetPoint(30,6271.25,75.66392836);
   graph->SetPoint(31,6271.875,83.20658182);
   graph->SetPoint(32,6272.5,90.24828538);
   graph->SetPoint(33,6273.125,96.54565209);
   graph->SetPoint(34,6273.75,101.8682777);
   graph->SetPoint(35,6274.375,106.0126496);
   graph->SetPoint(36,6275,108.8150327);
   graph->SetPoint(37,6275.625,110.1621967);
   graph->SetPoint(38,6276.25,109.9990059);
   graph->SetPoint(39,6276.875,108.3321633);
   graph->SetPoint(40,6277.5,105.2297536);
   graph->SetPoint(41,6278.125,100.8166294);
   graph->SetPoint(42,6278.75,95.26607587);
   graph->SetPoint(43,6279.375,88.78852914);
   graph->SetPoint(44,6280,81.61837225);
   graph->SetPoint(45,6282.5,50.77349089);
   graph->SetPoint(46,6283.125,43.5642763);
   graph->SetPoint(47,6283.75,36.86688685);
   graph->SetPoint(48,6284.375,30.77194239);
   graph->SetPoint(49,6285,25.3329542);
   graph->SetPoint(50,6285.625,20.56976109);
   graph->SetPoint(51,6286.25,16.4734719);
   graph->SetPoint(52,6286.875,13.01228342);
   graph->SetPoint(53,6287.5,10.13758179);
   graph->SetPoint(54,6288.125,7.789825162);
   graph->SetPoint(55,6288.75,5.903825766);
   graph->SetPoint(56,6289.375,4.413181982);
   graph->SetPoint(57,6290,3.253738327);
   graph->SetPoint(58,6290.625,2.366060756);
   graph->SetPoint(59,6291.25,1.696999224);
   graph->SetPoint(60,6292.5,0.8375882848);
   graph->SetPoint(61,6293.75,0.3912275903);
   graph->SetPoint(62,6295,0.1729331629);
   graph->SetPoint(63,6300,0.003803407187);
   graph->SetPoint(64,6305,0.0001294954945);
   graph->SetPoint(65,6310,1.731927441e-05);
   graph->SetPoint(66,6315,4.141994486e-06);
   graph->SetPoint(67,6320,1.363597115e-06);
   graph->SetPoint(68,6325,5.497078974e-07);
   graph->SetPoint(69,6330,2.548967823e-07);
   graph->SetPoint(70,6335,1.309572795e-07);
   graph->SetPoint(71,6340,7.276643676e-08);
   graph->SetPoint(72,6345,4.30125334e-08);
   graph->SetPoint(73,6350,2.67301236e-08);
   graph->SetPoint(74,6355,1.731274844e-08);
   graph->SetPoint(75,6360,1.160956681e-08);
   graph->SetPoint(76,6365,8.018920962e-09);
   graph->SetPoint(77,6370,5.681897451e-09);
   graph->SetPoint(78,6375,4.116415128e-09);
   graph->SetPoint(79,6380,3.041052703e-09);
   graph->SetPoint(80,6385,2.285803552e-09);
   graph->SetPoint(81,6390,1.744826784e-09);
   graph->SetPoint(82,6395,1.350446417e-09);
   graph->SetPoint(83,6400,1.058346032e-09);
   graph->SetPoint(84,6405,8.388779541e-10);
   graph->SetPoint(85,6410,6.718206978e-10);
   graph->SetPoint(86,6415,5.43137802e-10);
   graph->SetPoint(87,6420,4.429288642e-10);
   graph->SetPoint(88,6425,3.641076979e-10);
   graph->SetPoint(89,6430,3.015336057e-10);
   graph->SetPoint(90,6435,2.51430633e-10);
   graph->SetPoint(91,6440,2.109931959e-10);
   graph->SetPoint(92,6445,1.781143548e-10);
   graph->SetPoint(93,6450,1.511960574e-10);
   graph->SetPoint(94,6455,1.290149539e-10);
   graph->SetPoint(95,6460,1.106263966e-10);
   graph->SetPoint(96,6465,9.529500513e-11);
   graph->SetPoint(97,6470,8.244393025e-11);
   graph->SetPoint(98,6475,7.161742342e-11);
   graph->SetPoint(99,6480,6.245297314e-11);
   graph->SetPoint(100,6485,5.466038556e-11);
   graph->SetPoint(101,6490,4.800595244e-11);
   graph->SetPoint(102,6495,4.230037803e-11);
   graph->SetPoint(103,6500,3.738950618e-11);
   graph->SetPoint(104,6505,3.314714953e-11);
   graph->SetPoint(105,6510,2.946950829e-11);
   graph->SetPoint(106,6515,2.627079945e-11);
   graph->SetPoint(107,6520,2.347981395e-11);
   graph->SetPoint(108,6525,2.103718941e-11);
   graph->SetPoint(109,6530,1.889323842e-11);
   graph->SetPoint(110,6535,1.700621021e-11);
   graph->SetPoint(111,6540,1.534089258e-11);
   graph->SetPoint(112,6545,1.386748212e-11);
   graph->SetPoint(113,6550,1.256066729e-11);
   graph->SetPoint(114,6550,1.256066729e-11);
   graph->SetPoint(115,6555,1.256066729e-11);
   graph->SetPoint(116,6555,0);
   
   TH1F *Graph_TheSig1 = new TH1F("Graph_TheSig1","Projection of mass pdf",117,6159,6591);
   Graph_TheSig1->SetMinimum(0);
   Graph_TheSig1->SetMaximum(121.1784);
   Graph_TheSig1->SetDirectory(0);
   Graph_TheSig1->SetStats(0);
   Graph_TheSig1->SetLineWidth(2);
   Graph_TheSig1->SetMarkerStyle(20);
   Graph_TheSig1->GetXaxis()->SetNdivisions(505);
   Graph_TheSig1->GetXaxis()->SetLabelFont(132);
   Graph_TheSig1->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheSig1->GetXaxis()->SetLabelSize(0.06);
   Graph_TheSig1->GetXaxis()->SetTitleSize(0.072);
   Graph_TheSig1->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheSig1->GetXaxis()->SetTitleFont(132);
   Graph_TheSig1->GetYaxis()->SetNdivisions(505);
   Graph_TheSig1->GetYaxis()->SetLabelFont(132);
   Graph_TheSig1->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheSig1->GetYaxis()->SetLabelSize(0.06);
   Graph_TheSig1->GetYaxis()->SetTitleSize(0.072);
   Graph_TheSig1->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheSig1->GetYaxis()->SetTitleFont(132);
   Graph_TheSig1->GetZaxis()->SetLabelFont(132);
   Graph_TheSig1->GetZaxis()->SetLabelSize(0.06);
   Graph_TheSig1->GetZaxis()->SetTitleSize(0.072);
   Graph_TheSig1->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheSig1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TheSig1);
   
   graph->Draw("l");
   
   graph = new TGraph(76);
   graph->SetName("TheBkg");
   graph->SetTitle("Projection of mass pdf");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#9933cc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,6195,0);
   graph->SetPoint(1,6195,127.47093);
   graph->SetPoint(2,6200,127.47093);
   graph->SetPoint(3,6205,125.5749852);
   graph->SetPoint(4,6210,123.7072398);
   graph->SetPoint(5,6215,121.8672745);
   graph->SetPoint(6,6220,120.0546759);
   graph->SetPoint(7,6225,118.2690371);
   graph->SetPoint(8,6230,116.5099571);
   graph->SetPoint(9,6235,114.7770408);
   graph->SetPoint(10,6240,113.0698991);
   graph->SetPoint(11,6245,111.3881487);
   graph->SetPoint(12,6250,109.7314119);
   graph->SetPoint(13,6255,108.0993167);
   graph->SetPoint(14,6260,106.4914965);
   graph->SetPoint(15,6265,104.9075902);
   graph->SetPoint(16,6270,103.3472423);
   graph->SetPoint(17,6275,101.8101023);
   graph->SetPoint(18,6280,100.295825);
   graph->SetPoint(19,6285,98.80407041);
   graph->SetPoint(20,6290,97.33450348);
   graph->SetPoint(21,6295,95.88679422);
   graph->SetPoint(22,6300,94.46061752);
   graph->SetPoint(23,6305,93.05565314);
   graph->SetPoint(24,6310,91.67158556);
   graph->SetPoint(25,6315,90.30810397);
   graph->SetPoint(26,6320,88.96490219);
   graph->SetPoint(27,6325,87.64167858);
   graph->SetPoint(28,6330,86.338136);
   graph->SetPoint(29,6335,85.05398172);
   graph->SetPoint(30,6340,83.78892737);
   graph->SetPoint(31,6345,82.54268886);
   graph->SetPoint(32,6350,81.31498634);
   graph->SetPoint(33,6355,80.10554411);
   graph->SetPoint(34,6360,78.91409058);
   graph->SetPoint(35,6365,77.74035818);
   graph->SetPoint(36,6370,76.58408335);
   graph->SetPoint(37,6375,75.44500643);
   graph->SetPoint(38,6380,74.32287162);
   graph->SetPoint(39,6385,73.21742693);
   graph->SetPoint(40,6390,72.12842413);
   graph->SetPoint(41,6395,71.05561866);
   graph->SetPoint(42,6400,69.99876961);
   graph->SetPoint(43,6405,68.95763966);
   graph->SetPoint(44,6410,67.931995);
   graph->SetPoint(45,6415,66.92160532);
   graph->SetPoint(46,6420,65.92624371);
   graph->SetPoint(47,6425,64.94568666);
   graph->SetPoint(48,6430,63.97971397);
   graph->SetPoint(49,6435,63.02810872);
   graph->SetPoint(50,6440,62.09065721);
   graph->SetPoint(51,6445,61.16714894);
   graph->SetPoint(52,6450,60.25737651);
   graph->SetPoint(53,6455,59.36113561);
   graph->SetPoint(54,6460,58.47822501);
   graph->SetPoint(55,6465,57.60844641);
   graph->SetPoint(56,6470,56.7516045);
   graph->SetPoint(57,6475,55.90750687);
   graph->SetPoint(58,6480,55.07596397);
   graph->SetPoint(59,6485,54.25678906);
   graph->SetPoint(60,6490,53.44979819);
   graph->SetPoint(61,6495,52.65481013);
   graph->SetPoint(62,6500,51.87164636);
   graph->SetPoint(63,6505,51.10013102);
   graph->SetPoint(64,6510,50.34009085);
   graph->SetPoint(65,6515,49.59135516);
   graph->SetPoint(66,6520,48.85375584);
   graph->SetPoint(67,6525,48.12712723);
   graph->SetPoint(68,6530,47.41130617);
   graph->SetPoint(69,6535,46.7061319);
   graph->SetPoint(70,6540,46.01144608);
   graph->SetPoint(71,6545,45.32709269);
   graph->SetPoint(72,6550,44.65291807);
   graph->SetPoint(73,6550,44.65291807);
   graph->SetPoint(74,6555,44.65291807);
   graph->SetPoint(75,6555,0);
   
   TH1F *Graph_TheBkg2 = new TH1F("Graph_TheBkg2","Projection of mass pdf",100,6159,6591);
   Graph_TheBkg2->SetMinimum(0);
   Graph_TheBkg2->SetMaximum(140.218);
   Graph_TheBkg2->SetDirectory(0);
   Graph_TheBkg2->SetStats(0);
   Graph_TheBkg2->SetLineWidth(2);
   Graph_TheBkg2->SetMarkerStyle(20);
   Graph_TheBkg2->GetXaxis()->SetNdivisions(505);
   Graph_TheBkg2->GetXaxis()->SetLabelFont(132);
   Graph_TheBkg2->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheBkg2->GetXaxis()->SetLabelSize(0.06);
   Graph_TheBkg2->GetXaxis()->SetTitleSize(0.072);
   Graph_TheBkg2->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheBkg2->GetXaxis()->SetTitleFont(132);
   Graph_TheBkg2->GetYaxis()->SetNdivisions(505);
   Graph_TheBkg2->GetYaxis()->SetLabelFont(132);
   Graph_TheBkg2->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheBkg2->GetYaxis()->SetLabelSize(0.06);
   Graph_TheBkg2->GetYaxis()->SetTitleSize(0.072);
   Graph_TheBkg2->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheBkg2->GetYaxis()->SetTitleFont(132);
   Graph_TheBkg2->GetZaxis()->SetLabelFont(132);
   Graph_TheBkg2->GetZaxis()->SetLabelSize(0.06);
   Graph_TheBkg2->GetZaxis()->SetTitleSize(0.072);
   Graph_TheBkg2->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheBkg2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TheBkg2);
   
   graph->Draw("l");
   
   graph = new TGraph(114);
   graph->SetName("TheMode");
   graph->SetTitle("Projection of mass pdf");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,6195,0);
   graph->SetPoint(1,6195,127.5230695);
   graph->SetPoint(2,6200,127.5230695);
   graph->SetPoint(3,6205,125.6355619);
   graph->SetPoint(4,6210,123.7784807);
   graph->SetPoint(5,6215,121.9522648);
   graph->SetPoint(6,6220,120.1578174);
   graph->SetPoint(7,6225,118.3968319);
   graph->SetPoint(8,6230,116.6724289);
   graph->SetPoint(9,6235,114.990487);
   graph->SetPoint(10,6240,113.362693);
   graph->SetPoint(11,6245,111.8144128);
   graph->SetPoint(12,6250,110.4085532);
   graph->SetPoint(13,6255,109.3371377);
   graph->SetPoint(14,6257.5,109.1155518);
   graph->SetPoint(15,6260,109.4397193);
   graph->SetPoint(16,6261.25,110.0411152);
   graph->SetPoint(17,6262.5,111.2541078);
   graph->SetPoint(18,6263.125,112.2580395);
   graph->SetPoint(19,6263.75,113.6988515);
   graph->SetPoint(20,6264.375,115.8134569);
   graph->SetPoint(21,6265,118.612856);
   graph->SetPoint(22,6265.625,122.0106813);
   graph->SetPoint(23,6266.25,126.0524413);
   graph->SetPoint(24,6266.875,130.7655249);
   graph->SetPoint(25,6267.5,136.1531146);
   graph->SetPoint(26,6268.125,142.1885048);
   graph->SetPoint(27,6268.75,148.8104297);
   graph->SetPoint(28,6269.375,155.9200324);
   graph->SetPoint(29,6270,163.3800619);
   graph->SetPoint(30,6271.25,178.6247235);
   graph->SetPoint(31,6271.875,185.9746956);
   graph->SetPoint(32,6272.5,192.8240784);
   graph->SetPoint(33,6273.125,198.9294843);
   graph->SetPoint(34,6273.75,204.0605082);
   graph->SetPoint(35,6274.375,208.0136371);
   graph->SetPoint(36,6275,210.625135);
   graph->SetPoint(37,6275.625,211.7817711);
   graph->SetPoint(38,6276.25,211.4284089);
   graph->SetPoint(39,6276.875,209.5717508);
   graph->SetPoint(40,6277.5,206.2798808);
   graph->SetPoint(41,6278.125,201.6776509);
   graph->SetPoint(42,6278.75,195.9383455);
   graph->SetPoint(43,6279.375,189.2724002);
   graph->SetPoint(44,6280,181.9141973);
   graph->SetPoint(45,6282.5,150.3206443);
   graph->SetPoint(46,6283.125,142.9251367);
   graph->SetPoint(47,6283.75,136.0418028);
   graph->SetPoint(48,6284.375,129.7612619);
   graph->SetPoint(49,6285,124.1370246);
   graph->SetPoint(50,6285.625,119.1889291);
   graph->SetPoint(51,6286.25,114.9080835);
   graph->SetPoint(52,6286.875,111.2626839);
   graph->SetPoint(53,6287.5,108.204116);
   graph->SetPoint(54,6288.125,105.6728372);
   graph->SetPoint(55,6288.75,103.603659);
   graph->SetPoint(56,6290,100.5882418);
   graph->SetPoint(57,6291.25,98.66753901);
   graph->SetPoint(58,6292.5,97.44552536);
   graph->SetPoint(59,6295,96.05972738);
   graph->SetPoint(60,6300,94.46442093);
   graph->SetPoint(61,6305,93.05578263);
   graph->SetPoint(62,6310,91.67160288);
   graph->SetPoint(63,6315,90.30810811);
   graph->SetPoint(64,6320,88.96490355);
   graph->SetPoint(65,6325,87.64167913);
   graph->SetPoint(66,6330,86.33813625);
   graph->SetPoint(67,6335,85.05398185);
   graph->SetPoint(68,6340,83.78892744);
   graph->SetPoint(69,6345,82.5426889);
   graph->SetPoint(70,6350,81.31498637);
   graph->SetPoint(71,6355,80.10554413);
   graph->SetPoint(72,6360,78.91409059);
   graph->SetPoint(73,6365,77.74035819);
   graph->SetPoint(74,6370,76.58408336);
   graph->SetPoint(75,6375,75.44500643);
   graph->SetPoint(76,6380,74.32287162);
   graph->SetPoint(77,6385,73.21742694);
   graph->SetPoint(78,6390,72.12842413);
   graph->SetPoint(79,6395,71.05561866);
   graph->SetPoint(80,6400,69.99876962);
   graph->SetPoint(81,6405,68.95763966);
   graph->SetPoint(82,6410,67.931995);
   graph->SetPoint(83,6415,66.92160532);
   graph->SetPoint(84,6420,65.92624371);
   graph->SetPoint(85,6425,64.94568666);
   graph->SetPoint(86,6430,63.97971397);
   graph->SetPoint(87,6435,63.02810872);
   graph->SetPoint(88,6440,62.09065721);
   graph->SetPoint(89,6445,61.16714894);
   graph->SetPoint(90,6450,60.25737651);
   graph->SetPoint(91,6455,59.36113562);
   graph->SetPoint(92,6460,58.47822501);
   graph->SetPoint(93,6465,57.60844641);
   graph->SetPoint(94,6470,56.7516045);
   graph->SetPoint(95,6475,55.90750687);
   graph->SetPoint(96,6480,55.07596397);
   graph->SetPoint(97,6485,54.25678906);
   graph->SetPoint(98,6490,53.44979819);
   graph->SetPoint(99,6495,52.65481013);
   graph->SetPoint(100,6500,51.87164636);
   graph->SetPoint(101,6505,51.10013102);
   graph->SetPoint(102,6510,50.34009085);
   graph->SetPoint(103,6515,49.59135516);
   graph->SetPoint(104,6520,48.85375584);
   graph->SetPoint(105,6525,48.12712723);
   graph->SetPoint(106,6530,47.41130617);
   graph->SetPoint(107,6535,46.7061319);
   graph->SetPoint(108,6540,46.01144608);
   graph->SetPoint(109,6545,45.32709269);
   graph->SetPoint(110,6550,44.65291807);
   graph->SetPoint(111,6550,44.65291807);
   graph->SetPoint(112,6555,44.65291807);
   graph->SetPoint(113,6555,0);
   
   TH1F *Graph_TheMode3 = new TH1F("Graph_TheMode3","Projection of mass pdf",114,6159,6591);
   Graph_TheMode3->SetMinimum(0);
   Graph_TheMode3->SetMaximum(232.9599);
   Graph_TheMode3->SetDirectory(0);
   Graph_TheMode3->SetStats(0);
   Graph_TheMode3->SetLineWidth(2);
   Graph_TheMode3->SetMarkerStyle(20);
   Graph_TheMode3->GetXaxis()->SetNdivisions(505);
   Graph_TheMode3->GetXaxis()->SetLabelFont(132);
   Graph_TheMode3->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheMode3->GetXaxis()->SetLabelSize(0.06);
   Graph_TheMode3->GetXaxis()->SetTitleSize(0.072);
   Graph_TheMode3->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheMode3->GetXaxis()->SetTitleFont(132);
   Graph_TheMode3->GetYaxis()->SetNdivisions(505);
   Graph_TheMode3->GetYaxis()->SetLabelFont(132);
   Graph_TheMode3->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheMode3->GetYaxis()->SetLabelSize(0.06);
   Graph_TheMode3->GetYaxis()->SetTitleSize(0.072);
   Graph_TheMode3->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheMode3->GetYaxis()->SetTitleFont(132);
   Graph_TheMode3->GetZaxis()->SetLabelFont(132);
   Graph_TheMode3->GetZaxis()->SetLabelSize(0.06);
   Graph_TheMode3->GetZaxis()->SetTitleSize(0.072);
   Graph_TheMode3->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheMode3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TheMode3);
   
   graph->Draw("l");
   
   grae = new TGraphAsymmErrors(70);
   grae->SetName("TheData");
   grae->SetTitle("Histogram of Data_plot__B_DTF_M_lhcb");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,6202.5,121);
   grae->SetPointError(0,2.5,2.5,10.51136,11.51136);
   grae->SetPoint(1,6207.5,133);
   grae->SetPointError(1,2.5,2.5,11.0434,12.0434);
   grae->SetPoint(2,6212.5,127);
   grae->SetPointError(2,2.5,2.5,10.78051,11.78051);
   grae->SetPoint(3,6217.5,120);
   grae->SetPointError(3,2.5,2.5,10.46586,11.46586);
   grae->SetPoint(4,6222.5,135);
   grae->SetPointError(4,2.5,2.5,11.1297,12.1297);
   grae->SetPoint(5,6227.5,128);
   grae->SetPointError(5,2.5,2.5,10.82475,11.82475);
   grae->SetPoint(6,6232.5,121);
   grae->SetPointError(6,2.5,2.5,10.51136,11.51136);
   grae->SetPoint(7,6237.5,117);
   grae->SetPointError(7,2.5,2.5,10.3282,11.3282);
   grae->SetPoint(8,6242.5,103);
   grae->SetPointError(8,2.5,2.5,9.661201,10.6612);
   grae->SetPoint(9,6247.5,121);
   grae->SetPointError(9,2.5,2.5,10.51136,11.51136);
   grae->SetPoint(10,6252.5,100);
   grae->SetPointError(10,2.5,2.5,9.983255,11.03336);
   grae->SetPoint(11,6257.5,108);
   grae->SetPointError(11,2.5,2.5,9.904326,10.90433);
   grae->SetPoint(12,6262.5,110);
   grae->SetPointError(12,2.5,2.5,10,11);
   grae->SetPoint(13,6267.5,128);
   grae->SetPointError(13,2.5,2.5,10.82475,11.82475);
   grae->SetPoint(14,6272.5,208);
   grae->SetPointError(14,2.5,2.5,13.93087,14.93087);
   grae->SetPoint(15,6277.5,187);
   grae->SetPointError(15,2.5,2.5,13.18393,14.18393);
   grae->SetPoint(16,6282.5,148);
   grae->SetPointError(16,2.5,2.5,11.6758,12.6758);
   grae->SetPoint(17,6287.5,125);
   grae->SetPointError(17,2.5,2.5,10.69151,11.69151);
   grae->SetPoint(18,6292.5,99);
   grae->SetPointError(18,2.5,2.5,9.933044,10.9834);
   grae->SetPoint(19,6297.5,98);
   grae->SetPointError(19,2.5,2.5,9.882579,10.93319);
   grae->SetPoint(20,6302.5,103);
   grae->SetPointError(20,2.5,2.5,9.661201,10.6612);
   grae->SetPoint(21,6307.5,71);
   grae->SetPointError(21,2.5,2.5,8.406258,9.465736);
   grae->SetPoint(22,6312.5,102);
   grae->SetPointError(22,2.5,2.5,9.611874,10.61187);
   grae->SetPoint(23,6317.5,73);
   grae->SetPointError(23,2.5,2.5,8.524388,9.583044);
   grae->SetPoint(24,6322.5,97);
   grae->SetPointError(24,2.5,2.5,9.831854,10.88273);
   grae->SetPoint(25,6327.5,71);
   grae->SetPointError(25,2.5,2.5,8.406258,9.465736);
   grae->SetPoint(26,6332.5,81);
   grae->SetPointError(26,2.5,2.5,8.981384,10.03706);
   grae->SetPoint(27,6337.5,78);
   grae->SetPointError(27,2.5,2.5,8.812788,9.869531);
   grae->SetPoint(28,6342.5,67);
   grae->SetPointError(28,2.5,2.5,8.164873,9.226102);
   grae->SetPoint(29,6347.5,81);
   grae->SetPointError(29,2.5,2.5,8.981384,10.03706);
   grae->SetPoint(30,6352.5,79);
   grae->SetPointError(30,2.5,2.5,8.869343,9.925725);
   grae->SetPoint(31,6357.5,77);
   grae->SetPointError(31,2.5,2.5,8.755868,9.812979);
   grae->SetPoint(32,6362.5,84);
   grae->SetPointError(32,2.5,2.5,9.146873,10.20155);
   grae->SetPoint(33,6367.5,64);
   grae->SetPointError(33,2.5,2.5,7.979042,9.041691);
   grae->SetPoint(34,6372.5,86);
   grae->SetPointError(34,2.5,2.5,9.255555,10.30959);
   grae->SetPoint(35,6377.5,83);
   grae->SetPointError(35,2.5,2.5,9.092044,10.14705);
   grae->SetPoint(36,6382.5,63);
   grae->SetPointError(36,2.5,2.5,7.916129,8.979274);
   grae->SetPoint(37,6387.5,84);
   grae->SetPointError(37,2.5,2.5,9.146873,10.20155);
   grae->SetPoint(38,6392.5,67);
   grae->SetPointError(38,2.5,2.5,8.164873,9.226102);
   grae->SetPoint(39,6397.5,68);
   grae->SetPointError(39,2.5,2.5,8.225883,9.28666);
   grae->SetPoint(40,6402.5,51);
   grae->SetPointError(40,2.5,2.5,7.117933,8.188122);
   grae->SetPoint(41,6407.5,58);
   grae->SetPointError(41,2.5,2.5,7.593751,8.659564);
   grae->SetPoint(42,6412.5,79);
   grae->SetPointError(42,2.5,2.5,8.869343,9.925725);
   grae->SetPoint(43,6417.5,58);
   grae->SetPointError(43,2.5,2.5,7.593751,8.659564);
   grae->SetPoint(44,6422.5,59);
   grae->SetPointError(44,2.5,2.5,7.659312,8.724565);
   grae->SetPoint(45,6427.5,88);
   grae->SetPointError(45,2.5,2.5,9.362975,10.41639);
   grae->SetPoint(46,6432.5,63);
   grae->SetPointError(46,2.5,2.5,7.916129,8.979274);
   grae->SetPoint(47,6437.5,68);
   grae->SetPointError(47,2.5,2.5,8.225883,9.28666);
   grae->SetPoint(48,6442.5,53);
   grae->SetPointError(48,2.5,2.5,7.257065,8.325916);
   grae->SetPoint(49,6447.5,59);
   grae->SetPointError(49,2.5,2.5,7.659312,8.724565);
   grae->SetPoint(50,6452.5,54);
   grae->SetPointError(50,2.5,2.5,7.32564,8.39385);
   grae->SetPoint(51,6457.5,67);
   grae->SetPointError(51,2.5,2.5,8.164873,9.226102);
   grae->SetPoint(52,6462.5,72);
   grae->SetPointError(52,2.5,2.5,8.465529,9.524592);
   grae->SetPoint(53,6467.5,60);
   grae->SetPointError(53,2.5,2.5,7.724317,8.789023);
   grae->SetPoint(54,6472.5,50);
   grae->SetPointError(54,2.5,2.5,7.047337,8.118225);
   grae->SetPoint(55,6477.5,67);
   grae->SetPointError(55,2.5,2.5,8.164873,9.226102);
   grae->SetPoint(56,6482.5,65);
   grae->SetPointError(56,2.5,2.5,8.041463,9.103628);
   grae->SetPoint(57,6487.5,64);
   grae->SetPointError(57,2.5,2.5,7.979042,9.041691);
   grae->SetPoint(58,6492.5,53);
   grae->SetPointError(58,2.5,2.5,7.257065,8.325916);
   grae->SetPoint(59,6497.5,58);
   grae->SetPointError(59,2.5,2.5,7.593751,8.659564);
   grae->SetPoint(60,6502.5,57);
   grae->SetPointError(60,2.5,2.5,7.527619,8.594007);
   grae->SetPoint(61,6507.5,43);
   grae->SetPointError(61,2.5,2.5,6.531834,7.608278);
   grae->SetPoint(62,6512.5,49);
   grae->SetPointError(62,2.5,2.5,6.976026,8.047634);
   grae->SetPoint(63,6517.5,50);
   grae->SetPointError(63,2.5,2.5,7.047337,8.118225);
   grae->SetPoint(64,6522.5,41);
   grae->SetPointError(64,2.5,2.5,6.376898,7.455185);
   grae->SetPoint(65,6527.5,40);
   grae->SetPointError(65,2.5,2.5,6.298,7.377261);
   grae->SetPoint(66,6532.5,43);
   grae->SetPointError(66,2.5,2.5,6.531834,7.608278);
   grae->SetPoint(67,6537.5,43);
   grae->SetPointError(67,2.5,2.5,6.531834,7.608278);
   grae->SetPoint(68,6542.5,49);
   grae->SetPointError(68,2.5,2.5,6.976026,8.047634);
   grae->SetPoint(69,6547.5,49);
   grae->SetPointError(69,2.5,2.5,6.976026,8.047634);
   
   TH1F *Graph_TheData2 = new TH1F("Graph_TheData2","Histogram of Data_plot__B_DTF_M_lhcb",100,6165,6585);
   Graph_TheData2->SetMinimum(14.77911);
   Graph_TheData2->SetMaximum(241.8538);
   Graph_TheData2->SetDirectory(0);
   Graph_TheData2->SetStats(0);
   Graph_TheData2->SetLineWidth(2);
   Graph_TheData2->SetMarkerStyle(20);
   Graph_TheData2->GetXaxis()->SetNdivisions(505);
   Graph_TheData2->GetXaxis()->SetLabelFont(132);
   Graph_TheData2->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheData2->GetXaxis()->SetLabelSize(0.06);
   Graph_TheData2->GetXaxis()->SetTitleSize(0.072);
   Graph_TheData2->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheData2->GetXaxis()->SetTitleFont(132);
   Graph_TheData2->GetYaxis()->SetNdivisions(505);
   Graph_TheData2->GetYaxis()->SetLabelFont(132);
   Graph_TheData2->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheData2->GetYaxis()->SetLabelSize(0.06);
   Graph_TheData2->GetYaxis()->SetTitleSize(0.072);
   Graph_TheData2->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheData2->GetYaxis()->SetTitleFont(132);
   Graph_TheData2->GetZaxis()->SetLabelFont(132);
   Graph_TheData2->GetZaxis()->SetLabelSize(0.06);
   Graph_TheData2->GetZaxis()->SetTitleSize(0.072);
   Graph_TheData2->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheData2->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_TheData2);
   
   grae->Draw("p");
   TLatex *   tex = new TLatex(0.58,0.85,"#splitline{LHCb}{#it{B_{c}^{+}}#it{#rightarrow}#it{B_{s}^{#it{0}}}(#it{J}#kern[-0.2]{/}#kern[-0.13]{#it{#psi#phi}})#it{#pi^{+}}}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1D *frame_1bc310f0__2 = new TH1D("frame_1bc310f0__2","A RooPlot of "M(B_{s}^{0}(J/#psi#phi)#pi^{+})"",70,6200,6550);
   frame_1bc310f0__2->SetBinContent(1,234.0774);
   frame_1bc310f0__2->SetMaximum(234.0774);
   frame_1bc310f0__2->SetEntries(1);
   frame_1bc310f0__2->SetDirectory(0);
   frame_1bc310f0__2->SetStats(0);
   frame_1bc310f0__2->SetLineWidth(2);
   frame_1bc310f0__2->SetMarkerStyle(20);
   frame_1bc310f0__2->GetXaxis()->SetTitle("#it{m}(#it{B_{s}^{#it{0}}}#it{#pi^{+}}) [MeV/#it{c}^{2}]");
   frame_1bc310f0__2->GetXaxis()->SetNdivisions(505);
   frame_1bc310f0__2->GetXaxis()->SetLabelFont(132);
   frame_1bc310f0__2->GetXaxis()->SetLabelOffset(0.02);
   frame_1bc310f0__2->GetXaxis()->SetLabelSize(0.06);
   frame_1bc310f0__2->GetXaxis()->SetTitleSize(0.072);
   frame_1bc310f0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_1bc310f0__2->GetXaxis()->SetTitleFont(132);
   frame_1bc310f0__2->GetYaxis()->SetTitle("Candidates / (5.0 MeV/#it{c}^{2})");
   frame_1bc310f0__2->GetYaxis()->SetNdivisions(505);
   frame_1bc310f0__2->GetYaxis()->SetLabelFont(132);
   frame_1bc310f0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_1bc310f0__2->GetYaxis()->SetLabelSize(0.06);
   frame_1bc310f0__2->GetYaxis()->SetTitleSize(0.072);
   frame_1bc310f0__2->GetYaxis()->SetTitleFont(132);
   frame_1bc310f0__2->GetZaxis()->SetLabelFont(132);
   frame_1bc310f0__2->GetZaxis()->SetLabelSize(0.06);
   frame_1bc310f0__2->GetZaxis()->SetTitleSize(0.072);
   frame_1bc310f0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_1bc310f0__2->GetZaxis()->SetTitleFont(132);
   frame_1bc310f0__2->Draw("AXISSAME");
   MyCan->Modified();
   MyCan->cd();
   MyCan->SetSelected(MyCan);
}


==> figs/Fig2a.C <==
{
//=========Macro generated from canvas: MyCan/
//=========  (Wed Apr 15 07:36:19 2020) by ROOT version5.34/24
   TCanvas *MyCan = new TCanvas("MyCan", "",0,23,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   MyCan->Range(767.375,-41.46047,1204.875,217.6675);
   MyCan->SetFillColor(0);
   MyCan->SetBorderMode(0);
   MyCan->SetBorderSize(2);
   MyCan->SetTickx(1);
   MyCan->SetTicky(1);
   MyCan->SetLeftMargin(0.15);
   MyCan->SetRightMargin(0.05);
   MyCan->SetTopMargin(0.05);
   MyCan->SetBottomMargin(0.16);
   MyCan->SetFrameLineWidth(2);
   MyCan->SetFrameBorderMode(0);
   MyCan->SetFrameLineWidth(2);
   MyCan->SetFrameBorderMode(0);
   
   TH1D *frame_2fa2b6e0__1 = new TH1D("frame_2fa2b6e0__1","A RooPlot of \"#DeltaM(B_{c}^{+})\"",70,833,1183);
   frame_2fa2b6e0__1->SetBinContent(1,204.7111);
   frame_2fa2b6e0__1->SetMaximum(204.7111);
   frame_2fa2b6e0__1->SetEntries(1);
   frame_2fa2b6e0__1->SetDirectory(0);
   frame_2fa2b6e0__1->SetStats(0);
   frame_2fa2b6e0__1->SetLineWidth(2);
   frame_2fa2b6e0__1->SetMarkerStyle(20);
   frame_2fa2b6e0__1->GetXaxis()->SetTitle("#it{#Deltam} [MeV/#it{c}^{2}]");
   frame_2fa2b6e0__1->GetXaxis()->SetNdivisions(505);
   frame_2fa2b6e0__1->GetXaxis()->SetLabelFont(132);
   frame_2fa2b6e0__1->GetXaxis()->SetLabelOffset(0.02);
   frame_2fa2b6e0__1->GetXaxis()->SetLabelSize(0.06);
   frame_2fa2b6e0__1->GetXaxis()->SetTitleSize(0.072);
   frame_2fa2b6e0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_2fa2b6e0__1->GetXaxis()->SetTitleFont(132);
   frame_2fa2b6e0__1->GetYaxis()->SetTitle("Candidates / (5.0 MeV/#it{c}^{2})");
   frame_2fa2b6e0__1->GetYaxis()->SetNdivisions(505);
   frame_2fa2b6e0__1->GetYaxis()->SetLabelFont(132);
   frame_2fa2b6e0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_2fa2b6e0__1->GetYaxis()->SetLabelSize(0.06);
   frame_2fa2b6e0__1->GetYaxis()->SetTitleSize(0.072);
   frame_2fa2b6e0__1->GetYaxis()->SetTitleFont(132);
   frame_2fa2b6e0__1->GetZaxis()->SetLabelFont(132);
   frame_2fa2b6e0__1->GetZaxis()->SetLabelSize(0.06);
   frame_2fa2b6e0__1->GetZaxis()->SetTitleSize(0.072);
   frame_2fa2b6e0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_2fa2b6e0__1->GetZaxis()->SetTitleFont(132);
   frame_2fa2b6e0__1->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(70);
   grae->SetName("TheData");
   grae->SetTitle("Histogram of Data_plot__B_DTF_DM");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,835.5,78);
   grae->SetPointError(0,2.5,2.5,8.812788,9.869531);
   grae->SetPoint(1,840.5,68);
   grae->SetPointError(1,2.5,2.5,8.225883,9.28666);
   grae->SetPoint(2,845.5,72);
   grae->SetPointError(2,2.5,2.5,8.465529,9.524592);
   grae->SetPoint(3,850.5,64);
   grae->SetPointError(3,2.5,2.5,7.979042,9.041691);
   grae->SetPoint(4,855.5,80);
   grae->SetPointError(4,2.5,2.5,8.925539,9.981567);
   grae->SetPoint(5,860.5,89);
   grae->SetPointError(5,2.5,2.5,9.416226,10.46934);
   grae->SetPoint(6,865.5,75);
   grae->SetPointError(6,2.5,2.5,8.640903,9.698771);
   grae->SetPoint(7,870.5,68);
   grae->SetPointError(7,2.5,2.5,8.225883,9.28666);
   grae->SetPoint(8,875.5,67);
   grae->SetPointError(8,2.5,2.5,8.164873,9.226102);
   grae->SetPoint(9,880.5,53);
   grae->SetPointError(9,2.5,2.5,7.257065,8.325916);
   grae->SetPoint(10,885.5,54);
   grae->SetPointError(10,2.5,2.5,7.32564,8.39385);
   grae->SetPoint(11,890.5,57);
   grae->SetPointError(11,2.5,2.5,7.527619,8.594007);
   grae->SetPoint(12,895.5,60);
   grae->SetPointError(12,2.5,2.5,7.724317,8.789023);
   grae->SetPoint(13,900.5,114);
   grae->SetPointError(13,2.5,2.5,10.18878,11.18878);
   grae->SetPoint(14,905.5,181);
   grae->SetPointError(14,2.5,2.5,12.96291,13.96291);
   grae->SetPoint(15,910.5,164);
   grae->SetPointError(15,2.5,2.5,12.31601,13.31601);
   grae->SetPoint(16,915.5,93);
   grae->SetPointError(16,2.5,2.5,9.626284,10.67824);
   grae->SetPoint(17,920.5,74);
   grae->SetPointError(17,2.5,2.5,8.582844,9.641101);
   grae->SetPoint(18,925.5,77);
   grae->SetPointError(18,2.5,2.5,8.755868,9.812979);
   grae->SetPoint(19,930.5,59);
   grae->SetPointError(19,2.5,2.5,7.659312,8.724565);
   grae->SetPoint(20,935.5,57);
   grae->SetPointError(20,2.5,2.5,7.527619,8.594007);
   grae->SetPoint(21,940.5,61);
   grae->SetPointError(21,2.5,2.5,7.788779,8.852952);
   grae->SetPoint(22,945.5,57);
   grae->SetPointError(22,2.5,2.5,7.527619,8.594007);
   grae->SetPoint(23,950.5,50);
   grae->SetPointError(23,2.5,2.5,7.047337,8.118225);
   grae->SetPoint(24,955.5,49);
   grae->SetPointError(24,2.5,2.5,6.976026,8.047634);
   grae->SetPoint(25,960.5,54);
   grae->SetPointError(25,2.5,2.5,7.32564,8.39385);
   grae->SetPoint(26,965.5,52);
   grae->SetPointError(26,2.5,2.5,7.187836,8.257346);
   grae->SetPoint(27,970.5,57);
   grae->SetPointError(27,2.5,2.5,7.527619,8.594007);
   grae->SetPoint(28,975.5,53);
   grae->SetPointError(28,2.5,2.5,7.257065,8.325916);
   grae->SetPoint(29,980.5,48);
   grae->SetPointError(29,2.5,2.5,6.903979,7.97633);
   grae->SetPoint(30,985.5,47);
   grae->SetPointError(30,2.5,2.5,6.831172,7.904289);
   grae->SetPoint(31,990.5,38);
   grae->SetPointError(31,2.5,2.5,6.137163,7.218484);
   grae->SetPoint(32,995.5,49);
   grae->SetPointError(32,2.5,2.5,6.976026,8.047634);
   grae->SetPoint(33,1000.5,40);
   grae->SetPointError(33,2.5,2.5,6.298,7.377261);
   grae->SetPoint(34,1005.5,37);
   grae->SetPointError(34,2.5,2.5,6.055143,7.137555);
   grae->SetPoint(35,1010.5,44);
   grae->SetPointError(35,2.5,2.5,6.60794,7.68351);
   grae->SetPoint(36,1015.5,20);
   grae->SetPointError(36,2.5,2.5,4.434448,5.546519);
   grae->SetPoint(37,1020.5,28);
   grae->SetPointError(37,2.5,2.5,5.259711,6.354446);
   grae->SetPoint(38,1025.5,46);
   grae->SetPointError(38,2.5,2.5,6.757581,7.831489);
   grae->SetPoint(39,1030.5,56);
   grae->SetPointError(39,2.5,2.5,7.4609,8.527879);
   grae->SetPoint(40,1035.5,50);
   grae->SetPointError(40,2.5,2.5,7.047337,8.118225);
   grae->SetPoint(41,1040.5,45);
   grae->SetPointError(41,2.5,2.5,6.683179,7.757905);
   grae->SetPoint(42,1045.5,37);
   grae->SetPointError(42,2.5,2.5,6.055143,7.137555);
   grae->SetPoint(43,1050.5,44);
   grae->SetPointError(43,2.5,2.5,6.60794,7.68351);
   grae->SetPoint(44,1055.5,39);
   grae->SetPointError(44,2.5,2.5,6.218102,7.298372);
   grae->SetPoint(45,1060.5,35);
   grae->SetPointError(45,2.5,2.5,5.887675,6.97241);
   grae->SetPoint(46,1065.5,43);
   grae->SetPointError(46,2.5,2.5,6.531834,7.608278);
   grae->SetPoint(47,1070.5,38);
   grae->SetPointError(47,2.5,2.5,6.137163,7.218484);
   grae->SetPoint(48,1075.5,43);
   grae->SetPointError(48,2.5,2.5,6.531834,7.608278);
   grae->SetPoint(49,1080.5,29);
   grae->SetPointError(49,2.5,2.5,5.353932,6.44702);
   grae->SetPoint(50,1085.5,27);
   grae->SetPointError(50,2.5,2.5,5.163771,6.260244);
   grae->SetPoint(51,1090.5,38);
   grae->SetPointError(51,2.5,2.5,6.137163,7.218484);
   grae->SetPoint(52,1095.5,24);
   grae->SetPointError(52,2.5,2.5,4.864612,5.966932);
   grae->SetPoint(53,1100.5,25);
   grae->SetPointError(53,2.5,2.5,4.966335,6.066589);
   grae->SetPoint(54,1105.5,31);
   grae->SetPointError(54,2.5,2.5,5.537565,6.627601);
   grae->SetPoint(55,1110.5,25);
   grae->SetPointError(55,2.5,2.5,4.966335,6.066589);
   grae->SetPoint(56,1115.5,43);
   grae->SetPointError(56,2.5,2.5,6.531834,7.608278);
   grae->SetPoint(57,1120.5,25);
   grae->SetPointError(57,2.5,2.5,4.966335,6.066589);
   grae->SetPoint(58,1125.5,27);
   grae->SetPointError(58,2.5,2.5,5.163771,6.260244);
   grae->SetPoint(59,1130.5,21);
   grae->SetPointError(59,2.5,2.5,4.545807,5.655182);
   grae->SetPoint(60,1135.5,40);
   grae->SetPointError(60,2.5,2.5,6.298,7.377261);
   grae->SetPoint(61,1140.5,28);
   grae->SetPointError(61,2.5,2.5,5.259711,6.354446);
   grae->SetPoint(62,1145.5,33);
   grae->SetPointError(62,2.5,2.5,5.715302,6.802567);
   grae->SetPoint(63,1150.5,26);
   grae->SetPointError(63,2.5,2.5,5.066015,6.164324);
   grae->SetPoint(64,1155.5,33);
   grae->SetPointError(64,2.5,2.5,5.715302,6.802567);
   grae->SetPoint(65,1160.5,36);
   grae->SetPointError(65,2.5,2.5,5.971996,7.055545);
   grae->SetPoint(66,1165.5,33);
   grae->SetPointError(66,2.5,2.5,5.715302,6.802567);
   grae->SetPoint(67,1170.5,38);
   grae->SetPointError(67,2.5,2.5,6.137163,7.218484);
   grae->SetPoint(68,1175.5,19);
   grae->SetPointError(68,2.5,2.5,4.320219,5.435196);
   grae->SetPoint(69,1180.5,21);
   grae->SetPointError(69,2.5,2.5,4.545807,5.655182);
   
   TH1F *Graph_TheData1 = new TH1F("Graph_TheData1","Histogram of Data_plot__B_DTF_DM",100,798,1218);
   Graph_TheData1->SetMinimum(0);
   Graph_TheData1->SetMaximum(212.9912);
   Graph_TheData1->SetDirectory(0);
   Graph_TheData1->SetStats(0);
   Graph_TheData1->SetLineWidth(2);
   Graph_TheData1->SetMarkerStyle(20);
   Graph_TheData1->GetXaxis()->SetNdivisions(505);
   Graph_TheData1->GetXaxis()->SetLabelFont(132);
   Graph_TheData1->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheData1->GetXaxis()->SetLabelSize(0.06);
   Graph_TheData1->GetXaxis()->SetTitleSize(0.072);
   Graph_TheData1->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheData1->GetXaxis()->SetTitleFont(132);
   Graph_TheData1->GetYaxis()->SetNdivisions(505);
   Graph_TheData1->GetYaxis()->SetLabelFont(132);
   Graph_TheData1->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheData1->GetYaxis()->SetLabelSize(0.06);
   Graph_TheData1->GetYaxis()->SetTitleSize(0.072);
   Graph_TheData1->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheData1->GetYaxis()->SetTitleFont(132);
   Graph_TheData1->GetZaxis()->SetLabelFont(132);
   Graph_TheData1->GetZaxis()->SetLabelSize(0.06);
   Graph_TheData1->GetZaxis()->SetTitleSize(0.072);
   Graph_TheData1->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheData1->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_TheData1);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(118);
   graph->SetName("TheSig");
   graph->SetTitle("Projection of mass pdf");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff3333");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,828,0);
   graph->SetPoint(1,828,0.05941298692);
   graph->SetPoint(2,833,0.05941298692);
   graph->SetPoint(3,838,0.06910982156);
   graph->SetPoint(4,843,0.08138985236);
   graph->SetPoint(5,848,0.09725924673);
   graph->SetPoint(6,853,0.11826639);
   graph->SetPoint(7,858,0.1468944158);
   graph->SetPoint(8,863,0.187330187);
   graph->SetPoint(9,868,0.247086887);
   graph->SetPoint(10,873,0.3407637011);
   graph->SetPoint(11,878,0.4998888856);
   graph->SetPoint(12,883,0.8033816569);
   graph->SetPoint(13,888,1.49820275);
   graph->SetPoint(14,890.5,2.243444152);
   graph->SetPoint(15,891.75,2.844061659);
   graph->SetPoint(16,893,3.722612395);
   graph->SetPoint(17,894.25,5.081315437);
   graph->SetPoint(18,894.875,6.058148953);
   graph->SetPoint(19,895.5,7.346327114);
   graph->SetPoint(20,896.125,9.093719923);
   graph->SetPoint(21,896.75,11.54766564);
   graph->SetPoint(22,897.375,15.06756121);
   graph->SetPoint(23,898,19.49995955);
   graph->SetPoint(24,898.625,24.82565437);
   graph->SetPoint(25,899.25,31.09166264);
   graph->SetPoint(26,899.875,38.30570299);
   graph->SetPoint(27,900.5,46.42577638);
   graph->SetPoint(28,901.125,55.3517252);
   graph->SetPoint(29,901.75,64.92013224);
   graph->SetPoint(30,903,85.01677147);
   graph->SetPoint(31,903.625,94.92521445);
   graph->SetPoint(32,904.25,104.2641035);
   graph->SetPoint(33,904.875,112.6585839);
   graph->SetPoint(34,905.5,119.7484803);
   graph->SetPoint(35,906.125,125.2137381);
   graph->SetPoint(36,906.75,128.7983204);
   graph->SetPoint(37,907.375,130.3300813);
   graph->SetPoint(38,908,129.7344697);
   graph->SetPoint(39,908.625,127.0405437);
   graph->SetPoint(40,909.25,122.3786208);
   graph->SetPoint(41,909.875,115.9698281);
   graph->SetPoint(42,910.5,108.1087187);
   graph->SetPoint(43,911.125,99.14085844);
   graph->SetPoint(44,911.75,89.43775266);
   graph->SetPoint(45,913,69.29246769);
   graph->SetPoint(46,913.625,59.50904421);
   graph->SetPoint(47,914.25,50.27547357);
   graph->SetPoint(48,914.875,41.78357671);
   graph->SetPoint(49,915.5,34.16105734);
   graph->SetPoint(50,916.125,27.47471801);
   graph->SetPoint(51,916.75,21.73759189);
   graph->SetPoint(52,917.375,16.91865623);
   graph->SetPoint(53,918,12.95378097);
   graph->SetPoint(54,918.625,9.756711892);
   graph->SetPoint(55,919.25,7.229140413);
   graph->SetPoint(56,919.875,5.269217041);
   graph->SetPoint(57,920.5,3.778172331);
   graph->SetPoint(58,921.125,2.664978359);
   graph->SetPoint(59,921.75,1.849191371);
   graph->SetPoint(60,923,0.8475921883);
   graph->SetPoint(61,924.25,0.3928610953);
   graph->SetPoint(62,925.5,0.1987062122);
   graph->SetPoint(63,928,0.06183416319);
   graph->SetPoint(64,933,0.01005235955);
   graph->SetPoint(65,938,0.002497427549);
   graph->SetPoint(66,943,0.0008071925734);
   graph->SetPoint(67,948,0.0003121273976);
   graph->SetPoint(68,953,0.0001374633694);
   graph->SetPoint(69,958,6.682163607e-05);
   graph->SetPoint(70,963,3.509938442e-05);
   graph->SetPoint(71,968,1.962457959e-05);
   graph->SetPoint(72,973,1.155105093e-05);
   graph->SetPoint(73,978,7.097988741e-06);
   graph->SetPoint(74,983,4.524102784e-06);
   graph->SetPoint(75,988,2.975726022e-06);
   graph->SetPoint(76,993,2.011555e-06);
   graph->SetPoint(77,998,1.392813362e-06);
   graph->SetPoint(78,1003,9.850811295e-07);
   graph->SetPoint(79,1008,7.100066926e-07);
   graph->SetPoint(80,1013,5.204918868e-07);
   graph->SetPoint(81,1018,3.874376947e-07);
   graph->SetPoint(82,1023,2.924175866e-07);
   graph->SetPoint(83,1028,2.235012004e-07);
   graph->SetPoint(84,1033,1.728070231e-07);
   graph->SetPoint(85,1038,1.350319127e-07);
   graph->SetPoint(86,1043,1.065472103e-07);
   graph->SetPoint(87,1048,8.483144807e-08);
   graph->SetPoint(88,1053,6.810745013e-08);
   graph->SetPoint(89,1058,5.510606967e-08);
   graph->SetPoint(90,1063,4.490985405e-08);
   graph->SetPoint(91,1068,3.684803096e-08);
   graph->SetPoint(92,1073,3.042497515e-08);
   graph->SetPoint(93,1078,2.527084272e-08);
   graph->SetPoint(94,1083,2.11070865e-08);
   graph->SetPoint(95,1088,1.772209081e-08);
   graph->SetPoint(96,1093,1.495377125e-08);
   graph->SetPoint(97,1098,1.267702292e-08);
   graph->SetPoint(98,1103,1.079458024e-08);
   graph->SetPoint(99,1108,9.230301265e-09);
   graph->SetPoint(100,1113,7.924191707e-09);
   graph->SetPoint(101,1118,6.828688345e-09);
   graph->SetPoint(102,1123,5.905862059e-09);
   graph->SetPoint(103,1128,5.125297732e-09);
   graph->SetPoint(104,1133,4.462476215e-09);
   graph->SetPoint(105,1138,3.897531405e-09);
   graph->SetPoint(106,1143,3.414289545e-09);
   graph->SetPoint(107,1148,2.999522264e-09);
   graph->SetPoint(108,1153,2.642362509e-09);
   graph->SetPoint(109,1158,2.33384539e-09);
   graph->SetPoint(110,1163,2.066545344e-09);
   graph->SetPoint(111,1168,1.834287994e-09);
   graph->SetPoint(112,1173,1.631920239e-09);
   graph->SetPoint(113,1178,1.455125974e-09);
   graph->SetPoint(114,1183,1.300277733e-09);
   graph->SetPoint(115,1183,1.300277733e-09);
   graph->SetPoint(116,1188,1.300277733e-09);
   graph->SetPoint(117,1188,0);
   
   TH1F *Graph_TheSig1 = new TH1F("Graph_TheSig1","Projection of mass pdf",118,792,1224);
   Graph_TheSig1->SetMinimum(0);
   Graph_TheSig1->SetMaximum(143.3631);
   Graph_TheSig1->SetDirectory(0);
   Graph_TheSig1->SetStats(0);
   Graph_TheSig1->SetLineWidth(2);
   Graph_TheSig1->SetMarkerStyle(20);
   Graph_TheSig1->GetXaxis()->SetNdivisions(505);
   Graph_TheSig1->GetXaxis()->SetLabelFont(132);
   Graph_TheSig1->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheSig1->GetXaxis()->SetLabelSize(0.06);
   Graph_TheSig1->GetXaxis()->SetTitleSize(0.072);
   Graph_TheSig1->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheSig1->GetXaxis()->SetTitleFont(132);
   Graph_TheSig1->GetYaxis()->SetNdivisions(505);
   Graph_TheSig1->GetYaxis()->SetLabelFont(132);
   Graph_TheSig1->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheSig1->GetYaxis()->SetLabelSize(0.06);
   Graph_TheSig1->GetYaxis()->SetTitleSize(0.072);
   Graph_TheSig1->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheSig1->GetYaxis()->SetTitleFont(132);
   Graph_TheSig1->GetZaxis()->SetLabelFont(132);
   Graph_TheSig1->GetZaxis()->SetLabelSize(0.06);
   Graph_TheSig1->GetZaxis()->SetTitleSize(0.072);
   Graph_TheSig1->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheSig1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TheSig1);
   
   graph->Draw("l");
   
   graph = new TGraph(76);
   graph->SetName("TheBkg");
   graph->SetTitle("Projection of mass pdf");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#9933cc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,828,0);
   graph->SetPoint(1,828,76.33589531);
   graph->SetPoint(2,833,76.33589531);
   graph->SetPoint(3,838,75.16181158);
   graph->SetPoint(4,843,74.00578585);
   graph->SetPoint(5,848,72.86754036);
   graph->SetPoint(6,853,71.74680165);
   graph->SetPoint(7,858,70.64330045);
   graph->SetPoint(8,863,69.55677164);
   graph->SetPoint(9,868,68.48695419);
   graph->SetPoint(10,873,67.43359105);
   graph->SetPoint(11,878,66.39642916);
   graph->SetPoint(12,883,65.37521933);
   graph->SetPoint(13,888,64.36971621);
   graph->SetPoint(14,893,63.37967822);
   graph->SetPoint(15,898,62.40486751);
   graph->SetPoint(16,903,61.44504987);
   graph->SetPoint(17,908,60.49999469);
   graph->SetPoint(18,913,59.56947493);
   graph->SetPoint(19,918,58.65326702);
   graph->SetPoint(20,923,57.75115085);
   graph->SetPoint(21,928,56.86290966);
   graph->SetPoint(22,933,55.98833006);
   graph->SetPoint(23,938,55.12720193);
   graph->SetPoint(24,943,54.27931837);
   graph->SetPoint(25,948,53.44447568);
   graph->SetPoint(26,953,52.62247329);
   graph->SetPoint(27,958,51.81311369);
   graph->SetPoint(28,963,51.01620245);
   graph->SetPoint(29,968,50.23154809);
   graph->SetPoint(30,973,49.4589621);
   graph->SetPoint(31,978,48.69825887);
   graph->SetPoint(32,983,47.94925563);
   graph->SetPoint(33,988,47.21177243);
   graph->SetPoint(34,993,46.48563208);
   graph->SetPoint(35,998,45.77066013);
   graph->SetPoint(36,1003,45.0666848);
   graph->SetPoint(37,1008,44.37353696);
   graph->SetPoint(38,1013,43.69105007);
   graph->SetPoint(39,1018,43.01906017);
   graph->SetPoint(40,1023,42.35740581);
   graph->SetPoint(41,1028,41.70592801);
   graph->SetPoint(42,1033,41.06447027);
   graph->SetPoint(43,1038,40.43287846);
   graph->SetPoint(44,1043,39.81100085);
   graph->SetPoint(45,1048,39.19868802);
   graph->SetPoint(46,1053,38.59579286);
   graph->SetPoint(47,1058,38.00217053);
   graph->SetPoint(48,1063,37.4176784);
   graph->SetPoint(49,1068,36.84217605);
   graph->SetPoint(50,1073,36.27552521);
   graph->SetPoint(51,1078,35.71758974);
   graph->SetPoint(52,1083,35.16823559);
   graph->SetPoint(53,1088,34.62733078);
   graph->SetPoint(54,1093,34.09474536);
   graph->SetPoint(55,1098,33.57035136);
   graph->SetPoint(56,1103,33.05402279);
   graph->SetPoint(57,1108,32.54563562);
   graph->SetPoint(58,1113,32.04506769);
   graph->SetPoint(59,1118,31.55219874);
   graph->SetPoint(60,1123,31.06691036);
   graph->SetPoint(61,1128,30.58908596);
   graph->SetPoint(62,1133,30.11861073);
   graph->SetPoint(63,1138,29.65537164);
   graph->SetPoint(64,1143,29.1992574);
   graph->SetPoint(65,1148,28.75015841);
   graph->SetPoint(66,1153,28.3079668);
   graph->SetPoint(67,1158,27.8725763);
   graph->SetPoint(68,1163,27.44388233);
   graph->SetPoint(69,1168,27.02178189);
   graph->SetPoint(70,1173,26.60617355);
   graph->SetPoint(71,1178,26.19695748);
   graph->SetPoint(72,1183,25.79403535);
   graph->SetPoint(73,1183,25.79403535);
   graph->SetPoint(74,1188,25.79403535);
   graph->SetPoint(75,1188,0);
   
   TH1F *Graph_TheBkg2 = new TH1F("Graph_TheBkg2","Projection of mass pdf",100,792,1224);
   Graph_TheBkg2->SetMinimum(0);
   Graph_TheBkg2->SetMaximum(83.96948);
   Graph_TheBkg2->SetDirectory(0);
   Graph_TheBkg2->SetStats(0);
   Graph_TheBkg2->SetLineWidth(2);
   Graph_TheBkg2->SetMarkerStyle(20);
   Graph_TheBkg2->GetXaxis()->SetNdivisions(505);
   Graph_TheBkg2->GetXaxis()->SetLabelFont(132);
   Graph_TheBkg2->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheBkg2->GetXaxis()->SetLabelSize(0.06);
   Graph_TheBkg2->GetXaxis()->SetTitleSize(0.072);
   Graph_TheBkg2->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheBkg2->GetXaxis()->SetTitleFont(132);
   Graph_TheBkg2->GetYaxis()->SetNdivisions(505);
   Graph_TheBkg2->GetYaxis()->SetLabelFont(132);
   Graph_TheBkg2->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheBkg2->GetYaxis()->SetLabelSize(0.06);
   Graph_TheBkg2->GetYaxis()->SetTitleSize(0.072);
   Graph_TheBkg2->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheBkg2->GetYaxis()->SetTitleFont(132);
   Graph_TheBkg2->GetZaxis()->SetLabelFont(132);
   Graph_TheBkg2->GetZaxis()->SetLabelSize(0.06);
   Graph_TheBkg2->GetZaxis()->SetTitleSize(0.072);
   Graph_TheBkg2->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheBkg2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TheBkg2);
   
   graph->Draw("l");
   
   graph = new TGraph(114);
   graph->SetName("TheMode");
   graph->SetTitle("Projection of mass pdf");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,828,0);
   graph->SetPoint(1,828,76.39530829);
   graph->SetPoint(2,833,76.39530829);
   graph->SetPoint(3,838,75.23092141);
   graph->SetPoint(4,843,74.0871757);
   graph->SetPoint(5,848,72.96479961);
   graph->SetPoint(6,853,71.86506804);
   graph->SetPoint(7,858,70.79019486);
   graph->SetPoint(8,863,69.74410183);
   graph->SetPoint(9,868,68.73404107);
   graph->SetPoint(10,873,67.77435475);
   graph->SetPoint(11,878,66.89631804);
   graph->SetPoint(12,883,66.17860098);
   graph->SetPoint(13,888,65.86791896);
   graph->SetPoint(14,890.5,66.11622318);
   graph->SetPoint(15,893,67.10229062);
   graph->SetPoint(16,894.25,68.21587263);
   graph->SetPoint(17,895.5,70.23671129);
   graph->SetPoint(18,896.125,71.86237195);
   graph->SetPoint(19,896.75,74.19482114);
   graph->SetPoint(20,897.375,77.59345536);
   graph->SetPoint(21,898,81.90482706);
   graph->SetPoint(22,898.625,87.1097295);
   graph->SetPoint(23,899.25,93.25517921);
   graph->SetPoint(24,899.875,100.3488943);
   graph->SetPoint(25,900.5,108.3488754);
   graph->SetPoint(26,901.125,117.1549644);
   graph->SetPoint(27,901.75,126.6037436);
   graph->SetPoint(28,903,146.4618213);
   graph->SetPoint(29,903.625,156.2513298);
   graph->SetPoint(30,904.25,165.4715145);
   graph->SetPoint(31,904.875,173.7475204);
   graph->SetPoint(32,905.5,180.7191715);
   graph->SetPoint(33,906.125,186.066413);
   graph->SetPoint(34,906.75,189.5332074);
   graph->SetPoint(35,907.375,190.9474084);
   graph->SetPoint(36,908,190.2344644);
   graph->SetPoint(37,908.625,187.4234331);
   graph->SetPoint(38,909.25,182.6446317);
   graph->SetPoint(39,909.875,176.1191866);
   graph->SetPoint(40,910.5,168.1416506);
   graph->SetPoint(41,911.125,159.0575892);
   graph->SetPoint(42,911.75,149.2385071);
   graph->SetPoint(43,913,128.8619426);
   graph->SetPoint(44,913.625,118.963215);
   graph->SetPoint(45,914.25,109.6145634);
   graph->SetPoint(46,914.875,101.0078084);
   graph->SetPoint(47,915.5,93.27065318);
   graph->SetPoint(48,916.125,86.46989987);
   graph->SetPoint(49,916.75,80.61858125);
   graph->SetPoint(50,917.375,75.68567412);
   graph->SetPoint(51,918,71.60704799);
   graph->SetPoint(52,918.625,68.29644823);
   graph->SetPoint(53,919.25,65.65556582);
   graph->SetPoint(54,919.875,63.58255084);
   graph->SetPoint(55,920.5,61.97863342);
   graph->SetPoint(56,921.75,59.82456207);
   graph->SetPoint(57,923,58.59874304);
   graph->SetPoint(58,925.5,57.50401551);
   graph->SetPoint(59,928,56.92474382);
   graph->SetPoint(60,933,55.99838242);
   graph->SetPoint(61,938,55.12969936);
   graph->SetPoint(62,943,54.28012557);
   graph->SetPoint(63,948,53.44478781);
   graph->SetPoint(64,953,52.62261075);
   graph->SetPoint(65,958,51.81318051);
   graph->SetPoint(66,963,51.01623755);
   graph->SetPoint(67,968,50.23156771);
   graph->SetPoint(68,973,49.45897365);
   graph->SetPoint(69,978,48.69826597);
   graph->SetPoint(70,983,47.94926015);
   graph->SetPoint(71,988,47.2117754);
   graph->SetPoint(72,993,46.48563409);
   graph->SetPoint(73,998,45.77066152);
   graph->SetPoint(74,1003,45.06668578);
   graph->SetPoint(75,1008,44.37353767);
   graph->SetPoint(76,1013,43.69105059);
   graph->SetPoint(77,1018,43.01906056);
   graph->SetPoint(78,1023,42.3574061);
   graph->SetPoint(79,1028,41.70592824);
   graph->SetPoint(80,1033,41.06447044);
   graph->SetPoint(81,1038,40.4328786);
   graph->SetPoint(82,1043,39.81100095);
   graph->SetPoint(83,1048,39.1986881);
   graph->SetPoint(84,1053,38.59579293);
   graph->SetPoint(85,1058,38.00217058);
   graph->SetPoint(86,1063,37.41767845);
   graph->SetPoint(87,1068,36.84217609);
   graph->SetPoint(88,1073,36.27552524);
   graph->SetPoint(89,1078,35.71758977);
   graph->SetPoint(90,1083,35.16823561);
   graph->SetPoint(91,1088,34.6273308);
   graph->SetPoint(92,1093,34.09474537);
   graph->SetPoint(93,1098,33.57035137);
   graph->SetPoint(94,1103,33.0540228);
   graph->SetPoint(95,1108,32.54563563);
   graph->SetPoint(96,1113,32.0450677);
   graph->SetPoint(97,1118,31.55219875);
   graph->SetPoint(98,1123,31.06691037);
   graph->SetPoint(99,1128,30.58908596);
   graph->SetPoint(100,1133,30.11861073);
   graph->SetPoint(101,1138,29.65537164);
   graph->SetPoint(102,1143,29.1992574);
   graph->SetPoint(103,1148,28.75015842);
   graph->SetPoint(104,1153,28.3079668);
   graph->SetPoint(105,1158,27.87257631);
   graph->SetPoint(106,1163,27.44388233);
   graph->SetPoint(107,1168,27.02178189);
   graph->SetPoint(108,1173,26.60617355);
   graph->SetPoint(109,1178,26.19695748);
   graph->SetPoint(110,1183,25.79403535);
   graph->SetPoint(111,1183,25.79403535);
   graph->SetPoint(112,1188,25.79403535);
   graph->SetPoint(113,1188,0);
   
   TH1F *Graph_TheMode3 = new TH1F("Graph_TheMode3","Projection of mass pdf",114,792,1224);
   Graph_TheMode3->SetMinimum(0);
   Graph_TheMode3->SetMaximum(210.0421);
   Graph_TheMode3->SetDirectory(0);
   Graph_TheMode3->SetStats(0);
   Graph_TheMode3->SetLineWidth(2);
   Graph_TheMode3->SetMarkerStyle(20);
   Graph_TheMode3->GetXaxis()->SetNdivisions(505);
   Graph_TheMode3->GetXaxis()->SetLabelFont(132);
   Graph_TheMode3->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheMode3->GetXaxis()->SetLabelSize(0.06);
   Graph_TheMode3->GetXaxis()->SetTitleSize(0.072);
   Graph_TheMode3->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheMode3->GetXaxis()->SetTitleFont(132);
   Graph_TheMode3->GetYaxis()->SetNdivisions(505);
   Graph_TheMode3->GetYaxis()->SetLabelFont(132);
   Graph_TheMode3->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheMode3->GetYaxis()->SetLabelSize(0.06);
   Graph_TheMode3->GetYaxis()->SetTitleSize(0.072);
   Graph_TheMode3->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheMode3->GetYaxis()->SetTitleFont(132);
   Graph_TheMode3->GetZaxis()->SetLabelFont(132);
   Graph_TheMode3->GetZaxis()->SetLabelSize(0.06);
   Graph_TheMode3->GetZaxis()->SetTitleSize(0.072);
   Graph_TheMode3->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheMode3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TheMode3);
   
   graph->Draw("l");
   
   grae = new TGraphAsymmErrors(70);
   grae->SetName("TheData");
   grae->SetTitle("Histogram of Data_plot__B_DTF_DM");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,835.5,78);
   grae->SetPointError(0,2.5,2.5,8.812788,9.869531);
   grae->SetPoint(1,840.5,68);
   grae->SetPointError(1,2.5,2.5,8.225883,9.28666);
   grae->SetPoint(2,845.5,72);
   grae->SetPointError(2,2.5,2.5,8.465529,9.524592);
   grae->SetPoint(3,850.5,64);
   grae->SetPointError(3,2.5,2.5,7.979042,9.041691);
   grae->SetPoint(4,855.5,80);
   grae->SetPointError(4,2.5,2.5,8.925539,9.981567);
   grae->SetPoint(5,860.5,89);
   grae->SetPointError(5,2.5,2.5,9.416226,10.46934);
   grae->SetPoint(6,865.5,75);
   grae->SetPointError(6,2.5,2.5,8.640903,9.698771);
   grae->SetPoint(7,870.5,68);
   grae->SetPointError(7,2.5,2.5,8.225883,9.28666);
   grae->SetPoint(8,875.5,67);
   grae->SetPointError(8,2.5,2.5,8.164873,9.226102);
   grae->SetPoint(9,880.5,53);
   grae->SetPointError(9,2.5,2.5,7.257065,8.325916);
   grae->SetPoint(10,885.5,54);
   grae->SetPointError(10,2.5,2.5,7.32564,8.39385);
   grae->SetPoint(11,890.5,57);
   grae->SetPointError(11,2.5,2.5,7.527619,8.594007);
   grae->SetPoint(12,895.5,60);
   grae->SetPointError(12,2.5,2.5,7.724317,8.789023);
   grae->SetPoint(13,900.5,114);
   grae->SetPointError(13,2.5,2.5,10.18878,11.18878);
   grae->SetPoint(14,905.5,181);
   grae->SetPointError(14,2.5,2.5,12.96291,13.96291);
   grae->SetPoint(15,910.5,164);
   grae->SetPointError(15,2.5,2.5,12.31601,13.31601);
   grae->SetPoint(16,915.5,93);
   grae->SetPointError(16,2.5,2.5,9.626284,10.67824);
   grae->SetPoint(17,920.5,74);
   grae->SetPointError(17,2.5,2.5,8.582844,9.641101);
   grae->SetPoint(18,925.5,77);
   grae->SetPointError(18,2.5,2.5,8.755868,9.812979);
   grae->SetPoint(19,930.5,59);
   grae->SetPointError(19,2.5,2.5,7.659312,8.724565);
   grae->SetPoint(20,935.5,57);
   grae->SetPointError(20,2.5,2.5,7.527619,8.594007);
   grae->SetPoint(21,940.5,61);
   grae->SetPointError(21,2.5,2.5,7.788779,8.852952);
   grae->SetPoint(22,945.5,57);
   grae->SetPointError(22,2.5,2.5,7.527619,8.594007);
   grae->SetPoint(23,950.5,50);
   grae->SetPointError(23,2.5,2.5,7.047337,8.118225);
   grae->SetPoint(24,955.5,49);
   grae->SetPointError(24,2.5,2.5,6.976026,8.047634);
   grae->SetPoint(25,960.5,54);
   grae->SetPointError(25,2.5,2.5,7.32564,8.39385);
   grae->SetPoint(26,965.5,52);
   grae->SetPointError(26,2.5,2.5,7.187836,8.257346);
   grae->SetPoint(27,970.5,57);
   grae->SetPointError(27,2.5,2.5,7.527619,8.594007);
   grae->SetPoint(28,975.5,53);
   grae->SetPointError(28,2.5,2.5,7.257065,8.325916);
   grae->SetPoint(29,980.5,48);
   grae->SetPointError(29,2.5,2.5,6.903979,7.97633);
   grae->SetPoint(30,985.5,47);
   grae->SetPointError(30,2.5,2.5,6.831172,7.904289);
   grae->SetPoint(31,990.5,38);
   grae->SetPointError(31,2.5,2.5,6.137163,7.218484);
   grae->SetPoint(32,995.5,49);
   grae->SetPointError(32,2.5,2.5,6.976026,8.047634);
   grae->SetPoint(33,1000.5,40);
   grae->SetPointError(33,2.5,2.5,6.298,7.377261);
   grae->SetPoint(34,1005.5,37);
   grae->SetPointError(34,2.5,2.5,6.055143,7.137555);
   grae->SetPoint(35,1010.5,44);
   grae->SetPointError(35,2.5,2.5,6.60794,7.68351);
   grae->SetPoint(36,1015.5,20);
   grae->SetPointError(36,2.5,2.5,4.434448,5.546519);
   grae->SetPoint(37,1020.5,28);
   grae->SetPointError(37,2.5,2.5,5.259711,6.354446);
   grae->SetPoint(38,1025.5,46);
   grae->SetPointError(38,2.5,2.5,6.757581,7.831489);
   grae->SetPoint(39,1030.5,56);
   grae->SetPointError(39,2.5,2.5,7.4609,8.527879);
   grae->SetPoint(40,1035.5,50);
   grae->SetPointError(40,2.5,2.5,7.047337,8.118225);
   grae->SetPoint(41,1040.5,45);
   grae->SetPointError(41,2.5,2.5,6.683179,7.757905);
   grae->SetPoint(42,1045.5,37);
   grae->SetPointError(42,2.5,2.5,6.055143,7.137555);
   grae->SetPoint(43,1050.5,44);
   grae->SetPointError(43,2.5,2.5,6.60794,7.68351);
   grae->SetPoint(44,1055.5,39);
   grae->SetPointError(44,2.5,2.5,6.218102,7.298372);
   grae->SetPoint(45,1060.5,35);
   grae->SetPointError(45,2.5,2.5,5.887675,6.97241);
   grae->SetPoint(46,1065.5,43);
   grae->SetPointError(46,2.5,2.5,6.531834,7.608278);
   grae->SetPoint(47,1070.5,38);
   grae->SetPointError(47,2.5,2.5,6.137163,7.218484);
   grae->SetPoint(48,1075.5,43);
   grae->SetPointError(48,2.5,2.5,6.531834,7.608278);
   grae->SetPoint(49,1080.5,29);
   grae->SetPointError(49,2.5,2.5,5.353932,6.44702);
   grae->SetPoint(50,1085.5,27);
   grae->SetPointError(50,2.5,2.5,5.163771,6.260244);
   grae->SetPoint(51,1090.5,38);
   grae->SetPointError(51,2.5,2.5,6.137163,7.218484);
   grae->SetPoint(52,1095.5,24);
   grae->SetPointError(52,2.5,2.5,4.864612,5.966932);
   grae->SetPoint(53,1100.5,25);
   grae->SetPointError(53,2.5,2.5,4.966335,6.066589);
   grae->SetPoint(54,1105.5,31);
   grae->SetPointError(54,2.5,2.5,5.537565,6.627601);
   grae->SetPoint(55,1110.5,25);
   grae->SetPointError(55,2.5,2.5,4.966335,6.066589);
   grae->SetPoint(56,1115.5,43);
   grae->SetPointError(56,2.5,2.5,6.531834,7.608278);
   grae->SetPoint(57,1120.5,25);
   grae->SetPointError(57,2.5,2.5,4.966335,6.066589);
   grae->SetPoint(58,1125.5,27);
   grae->SetPointError(58,2.5,2.5,5.163771,6.260244);
   grae->SetPoint(59,1130.5,21);
   grae->SetPointError(59,2.5,2.5,4.545807,5.655182);
   grae->SetPoint(60,1135.5,40);
   grae->SetPointError(60,2.5,2.5,6.298,7.377261);
   grae->SetPoint(61,1140.5,28);
   grae->SetPointError(61,2.5,2.5,5.259711,6.354446);
   grae->SetPoint(62,1145.5,33);
   grae->SetPointError(62,2.5,2.5,5.715302,6.802567);
   grae->SetPoint(63,1150.5,26);
   grae->SetPointError(63,2.5,2.5,5.066015,6.164324);
   grae->SetPoint(64,1155.5,33);
   grae->SetPointError(64,2.5,2.5,5.715302,6.802567);
   grae->SetPoint(65,1160.5,36);
   grae->SetPointError(65,2.5,2.5,5.971996,7.055545);
   grae->SetPoint(66,1165.5,33);
   grae->SetPointError(66,2.5,2.5,5.715302,6.802567);
   grae->SetPoint(67,1170.5,38);
   grae->SetPointError(67,2.5,2.5,6.137163,7.218484);
   grae->SetPoint(68,1175.5,19);
   grae->SetPointError(68,2.5,2.5,4.320219,5.435196);
   grae->SetPoint(69,1180.5,21);
   grae->SetPointError(69,2.5,2.5,4.545807,5.655182);
   
   TH1F *Graph_TheData2 = new TH1F("Graph_TheData2","Histogram of Data_plot__B_DTF_DM",100,798,1218);
   Graph_TheData2->SetMinimum(0);
   Graph_TheData2->SetMaximum(212.9912);
   Graph_TheData2->SetDirectory(0);
   Graph_TheData2->SetStats(0);
   Graph_TheData2->SetLineWidth(2);
   Graph_TheData2->SetMarkerStyle(20);
   Graph_TheData2->GetXaxis()->SetNdivisions(505);
   Graph_TheData2->GetXaxis()->SetLabelFont(132);
   Graph_TheData2->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheData2->GetXaxis()->SetLabelSize(0.06);
   Graph_TheData2->GetXaxis()->SetTitleSize(0.072);
   Graph_TheData2->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheData2->GetXaxis()->SetTitleFont(132);
   Graph_TheData2->GetYaxis()->SetNdivisions(505);
   Graph_TheData2->GetYaxis()->SetLabelFont(132);
   Graph_TheData2->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheData2->GetYaxis()->SetLabelSize(0.06);
   Graph_TheData2->GetYaxis()->SetTitleSize(0.072);
   Graph_TheData2->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheData2->GetYaxis()->SetTitleFont(132);
   Graph_TheData2->GetZaxis()->SetLabelFont(132);
   Graph_TheData2->GetZaxis()->SetLabelSize(0.06);
   Graph_TheData2->GetZaxis()->SetTitleSize(0.072);
   Graph_TheData2->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheData2->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_TheData2);
   
   grae->Draw("p");
   TLatex *   tex = new TLatex(0.58,0.85,"#splitline{LHCb}{#it{B_{c}^{+}}#it{#rightarrow}#it{B_{s}^{#it{0}}}(#it{D_{s}^{#minus}}#it{#pi^{+}})#it{#pi^{+}}}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1D *frame_2fa2b6e0__2 = new TH1D("frame_2fa2b6e0__2","A RooPlot of \"#DeltaM(B_{c}^{+})\"",70,833,1183);
   frame_2fa2b6e0__2->SetBinContent(1,204.7111);
   frame_2fa2b6e0__2->SetMaximum(204.7111);
   frame_2fa2b6e0__2->SetEntries(1);
   frame_2fa2b6e0__2->SetDirectory(0);
   frame_2fa2b6e0__2->SetStats(0);
   frame_2fa2b6e0__2->SetLineWidth(2);
   frame_2fa2b6e0__2->SetMarkerStyle(20);
   frame_2fa2b6e0__2->GetXaxis()->SetTitle("#it{#Deltam} [MeV/#it{c}^{2}]");
   frame_2fa2b6e0__2->GetXaxis()->SetNdivisions(505);
   frame_2fa2b6e0__2->GetXaxis()->SetLabelFont(132);
   frame_2fa2b6e0__2->GetXaxis()->SetLabelOffset(0.02);
   frame_2fa2b6e0__2->GetXaxis()->SetLabelSize(0.06);
   frame_2fa2b6e0__2->GetXaxis()->SetTitleSize(0.072);
   frame_2fa2b6e0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_2fa2b6e0__2->GetXaxis()->SetTitleFont(132);
   frame_2fa2b6e0__2->GetYaxis()->SetTitle("Candidates / (5.0 MeV/#it{c}^{2})");
   frame_2fa2b6e0__2->GetYaxis()->SetNdivisions(505);
   frame_2fa2b6e0__2->GetYaxis()->SetLabelFont(132);
   frame_2fa2b6e0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_2fa2b6e0__2->GetYaxis()->SetLabelSize(0.06);
   frame_2fa2b6e0__2->GetYaxis()->SetTitleSize(0.072);
   frame_2fa2b6e0__2->GetYaxis()->SetTitleFont(132);
   frame_2fa2b6e0__2->GetZaxis()->SetLabelFont(132);
   frame_2fa2b6e0__2->GetZaxis()->SetLabelSize(0.06);
   frame_2fa2b6e0__2->GetZaxis()->SetTitleSize(0.072);
   frame_2fa2b6e0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_2fa2b6e0__2->GetZaxis()->SetTitleFont(132);
   frame_2fa2b6e0__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.56,0.48,0.85,0.78,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("NULL","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("NULL","Total fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("NULL","Signal","l");

   ci = TColor::GetColor("#ff3333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("NULL","Background","l");

   ci = TColor::GetColor("#9933cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   MyCan->Modified();
   MyCan->cd();
   MyCan->SetSelected(MyCan);
}


==> figs/Fig2b.C <==
{
//=========Macro generated from canvas: MyCan/
//=========  (Fri Apr 10 17:01:35 2020) by ROOT version5.34/18
   TCanvas *MyCan = new TCanvas("MyCan", "",0,23,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   MyCan->Range(767.375,-50.04716,1204.875,262.7476);
   MyCan->SetFillColor(0);
   MyCan->SetBorderMode(0);
   MyCan->SetBorderSize(2);
   MyCan->SetTickx(1);
   MyCan->SetTicky(1);
   MyCan->SetLeftMargin(0.15);
   MyCan->SetRightMargin(0.05);
   MyCan->SetTopMargin(0.05);
   MyCan->SetBottomMargin(0.16);
   MyCan->SetFrameLineWidth(2);
   MyCan->SetFrameBorderMode(0);
   MyCan->SetFrameLineWidth(2);
   MyCan->SetFrameBorderMode(0);
   
   TH1D *frame_1c567430__1 = new TH1D("frame_1c567430__1","A RooPlot of "#DeltaM(B_{c}^{+})"",70,833,1183);
   frame_1c567430__1->SetBinContent(1,247.1079);
   frame_1c567430__1->SetMaximum(247.1079);
   frame_1c567430__1->SetEntries(1);
   frame_1c567430__1->SetDirectory(0);
   frame_1c567430__1->SetStats(0);
   frame_1c567430__1->SetLineWidth(2);
   frame_1c567430__1->SetMarkerStyle(20);
   frame_1c567430__1->GetXaxis()->SetTitle("#it{#Deltam} [MeV/#it{c}^{2}]");
   frame_1c567430__1->GetXaxis()->SetNdivisions(505);
   frame_1c567430__1->GetXaxis()->SetLabelFont(132);
   frame_1c567430__1->GetXaxis()->SetLabelOffset(0.02);
   frame_1c567430__1->GetXaxis()->SetLabelSize(0.06);
   frame_1c567430__1->GetXaxis()->SetTitleSize(0.072);
   frame_1c567430__1->GetXaxis()->SetTitleOffset(0.95);
   frame_1c567430__1->GetXaxis()->SetTitleFont(132);
   frame_1c567430__1->GetYaxis()->SetTitle("Candidates / (5.0 MeV/#it{c}^{2})");
   frame_1c567430__1->GetYaxis()->SetNdivisions(505);
   frame_1c567430__1->GetYaxis()->SetLabelFont(132);
   frame_1c567430__1->GetYaxis()->SetLabelOffset(0.01);
   frame_1c567430__1->GetYaxis()->SetLabelSize(0.06);
   frame_1c567430__1->GetYaxis()->SetTitleSize(0.072);
   frame_1c567430__1->GetYaxis()->SetTitleFont(132);
   frame_1c567430__1->GetZaxis()->SetLabelFont(132);
   frame_1c567430__1->GetZaxis()->SetLabelSize(0.06);
   frame_1c567430__1->GetZaxis()->SetTitleSize(0.072);
   frame_1c567430__1->GetZaxis()->SetTitleOffset(1.2);
   frame_1c567430__1->GetZaxis()->SetTitleFont(132);
   frame_1c567430__1->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(70);
   grae->SetName("TheData");
   grae->SetTitle("Histogram of Data_plot__B_DTF_DM");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,835.5,117);
   grae->SetPointError(0,2.5,2.5,10.3282,11.3282);
   grae->SetPoint(1,840.5,131);
   grae->SetPointError(1,2.5,2.5,10.95644,11.95644);
   grae->SetPoint(2,845.5,124);
   grae->SetPointError(2,2.5,2.5,10.64675,11.64675);
   grae->SetPoint(3,850.5,125);
   grae->SetPointError(3,2.5,2.5,10.69151,11.69151);
   grae->SetPoint(4,855.5,129);
   grae->SetPointError(4,2.5,2.5,10.86882,11.86882);
   grae->SetPoint(5,860.5,130);
   grae->SetPointError(5,2.5,2.5,10.91271,11.91271);
   grae->SetPoint(6,865.5,124);
   grae->SetPointError(6,2.5,2.5,10.64675,11.64675);
   grae->SetPoint(7,870.5,119);
   grae->SetPointError(7,2.5,2.5,10.42016,11.42016);
   grae->SetPoint(8,875.5,100);
   grae->SetPointError(8,2.5,2.5,9.983255,11.03336);
   grae->SetPoint(9,880.5,124);
   grae->SetPointError(9,2.5,2.5,10.64675,11.64675);
   grae->SetPoint(10,885.5,108);
   grae->SetPointError(10,2.5,2.5,9.904326,10.90433);
   grae->SetPoint(11,890.5,101);
   grae->SetPointError(11,2.5,2.5,9.562306,10.56231);
   grae->SetPoint(12,895.5,109);
   grae->SetPointError(12,2.5,2.5,9.952272,10.95227);
   grae->SetPoint(13,900.5,116);
   grae->SetPointError(13,2.5,2.5,10.28193,11.28193);
   grae->SetPoint(14,905.5,220);
   grae->SetPointError(14,2.5,2.5,14.34082,15.34082);
   grae->SetPoint(15,910.5,188);
   grae->SetPointError(15,2.5,2.5,13.22042,14.22042);
   grae->SetPoint(16,915.5,153);
   grae->SetPointError(16,2.5,2.5,11.87942,12.87942);
   grae->SetPoint(17,920.5,117);
   grae->SetPointError(17,2.5,2.5,10.3282,11.3282);
   grae->SetPoint(18,925.5,99);
   grae->SetPointError(18,2.5,2.5,9.933044,10.9834);
   grae->SetPoint(19,930.5,103);
   grae->SetPointError(19,2.5,2.5,9.661201,10.6612);
   grae->SetPoint(20,935.5,97);
   grae->SetPointError(20,2.5,2.5,9.831854,10.88273);
   grae->SetPoint(21,940.5,74);
   grae->SetPointError(21,2.5,2.5,8.582844,9.641101);
   grae->SetPoint(22,945.5,96);
   grae->SetPointError(22,2.5,2.5,9.780867,10.83201);
   grae->SetPoint(23,950.5,83);
   grae->SetPointError(23,2.5,2.5,9.092044,10.14705);
   grae->SetPoint(24,955.5,90);
   grae->SetPointError(24,2.5,2.5,9.469177,10.522);
   grae->SetPoint(25,960.5,76);
   grae->SetPointError(25,2.5,2.5,8.698576,9.756061);
   grae->SetPoint(26,965.5,86);
   grae->SetPointError(26,2.5,2.5,9.255555,10.30959);
   grae->SetPoint(27,970.5,76);
   grae->SetPointError(27,2.5,2.5,8.698576,9.756061);
   grae->SetPoint(28,975.5,65);
   grae->SetPointError(28,2.5,2.5,8.041463,9.103628);
   grae->SetPoint(29,980.5,84);
   grae->SetPointError(29,2.5,2.5,9.146873,10.20155);
   grae->SetPoint(30,985.5,78);
   grae->SetPointError(30,2.5,2.5,8.812788,9.869531);
   grae->SetPoint(31,990.5,74);
   grae->SetPointError(31,2.5,2.5,8.582844,9.641101);
   grae->SetPoint(32,995.5,83);
   grae->SetPointError(32,2.5,2.5,9.092044,10.14705);
   grae->SetPoint(33,1000.5,65);
   grae->SetPointError(33,2.5,2.5,8.041463,9.103628);
   grae->SetPoint(34,1005.5,86);
   grae->SetPointError(34,2.5,2.5,9.255555,10.30959);
   grae->SetPoint(35,1010.5,79);
   grae->SetPointError(35,2.5,2.5,8.869343,9.925725);
   grae->SetPoint(36,1015.5,71);
   grae->SetPointError(36,2.5,2.5,8.406258,9.465736);
   grae->SetPoint(37,1020.5,76);
   grae->SetPointError(37,2.5,2.5,8.698576,9.756061);
   grae->SetPoint(38,1025.5,68);
   grae->SetPointError(38,2.5,2.5,8.225883,9.28666);
   grae->SetPoint(39,1030.5,74);
   grae->SetPointError(39,2.5,2.5,8.582844,9.641101);
   grae->SetPoint(40,1035.5,50);
   grae->SetPointError(40,2.5,2.5,7.047337,8.118225);
   grae->SetPoint(41,1040.5,55);
   grae->SetPointError(41,2.5,2.5,7.39358,8.461166);
   grae->SetPoint(42,1045.5,80);
   grae->SetPointError(42,2.5,2.5,8.925539,9.981567);
   grae->SetPoint(43,1050.5,61);
   grae->SetPointError(43,2.5,2.5,7.788779,8.852952);
   grae->SetPoint(44,1055.5,51);
   grae->SetPointError(44,2.5,2.5,7.117933,8.188122);
   grae->SetPoint(45,1060.5,93);
   grae->SetPointError(45,2.5,2.5,9.626284,10.67824);
   grae->SetPoint(46,1065.5,63);
   grae->SetPointError(46,2.5,2.5,7.916129,8.979274);
   grae->SetPoint(47,1070.5,67);
   grae->SetPointError(47,2.5,2.5,8.164873,9.226102);
   grae->SetPoint(48,1075.5,58);
   grae->SetPointError(48,2.5,2.5,7.593751,8.659564);
   grae->SetPoint(49,1080.5,54);
   grae->SetPointError(49,2.5,2.5,7.32564,8.39385);
   grae->SetPoint(50,1085.5,60);
   grae->SetPointError(50,2.5,2.5,7.724317,8.789023);
   grae->SetPoint(51,1090.5,67);
   grae->SetPointError(51,2.5,2.5,8.164873,9.226102);
   grae->SetPoint(52,1095.5,67);
   grae->SetPointError(52,2.5,2.5,8.164873,9.226102);
   grae->SetPoint(53,1100.5,59);
   grae->SetPointError(53,2.5,2.5,7.659312,8.724565);
   grae->SetPoint(54,1105.5,55);
   grae->SetPointError(54,2.5,2.5,7.39358,8.461166);
   grae->SetPoint(55,1110.5,60);
   grae->SetPointError(55,2.5,2.5,7.724317,8.789023);
   grae->SetPoint(56,1115.5,65);
   grae->SetPointError(56,2.5,2.5,8.041463,9.103628);
   grae->SetPoint(57,1120.5,68);
   grae->SetPointError(57,2.5,2.5,8.225883,9.28666);
   grae->SetPoint(58,1125.5,49);
   grae->SetPointError(58,2.5,2.5,6.976026,8.047634);
   grae->SetPoint(59,1130.5,64);
   grae->SetPointError(59,2.5,2.5,7.979042,9.041691);
   grae->SetPoint(60,1135.5,49);
   grae->SetPointError(60,2.5,2.5,6.976026,8.047634);
   grae->SetPoint(61,1140.5,46);
   grae->SetPointError(61,2.5,2.5,6.757581,7.831489);
   grae->SetPoint(62,1145.5,50);
   grae->SetPointError(62,2.5,2.5,7.047337,8.118225);
   grae->SetPoint(63,1150.5,50);
   grae->SetPointError(63,2.5,2.5,7.047337,8.118225);
   grae->SetPoint(64,1155.5,41);
   grae->SetPointError(64,2.5,2.5,6.376898,7.455185);
   grae->SetPoint(65,1160.5,42);
   grae->SetPointError(65,2.5,2.5,6.454831,7.53218);
   grae->SetPoint(66,1165.5,43);
   grae->SetPointError(66,2.5,2.5,6.531834,7.608278);
   grae->SetPoint(67,1170.5,39);
   grae->SetPointError(67,2.5,2.5,6.218102,7.298372);
   grae->SetPoint(68,1175.5,51);
   grae->SetPointError(68,2.5,2.5,7.117933,8.188122);
   grae->SetPoint(69,1180.5,47);
   grae->SetPointError(69,2.5,2.5,6.831172,7.904289);
   
   TH1F *Graph_TheData1 = new TH1F("Graph_TheData1","Histogram of Data_plot__B_DTF_DM",100,798,1218);
   Graph_TheData1->SetMinimum(12.52601);
   Graph_TheData1->SetMaximum(255.5967);
   Graph_TheData1->SetDirectory(0);
   Graph_TheData1->SetStats(0);
   Graph_TheData1->SetLineWidth(2);
   Graph_TheData1->SetMarkerStyle(20);
   Graph_TheData1->GetXaxis()->SetNdivisions(505);
   Graph_TheData1->GetXaxis()->SetLabelFont(132);
   Graph_TheData1->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheData1->GetXaxis()->SetLabelSize(0.06);
   Graph_TheData1->GetXaxis()->SetTitleSize(0.072);
   Graph_TheData1->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheData1->GetXaxis()->SetTitleFont(132);
   Graph_TheData1->GetYaxis()->SetNdivisions(505);
   Graph_TheData1->GetYaxis()->SetLabelFont(132);
   Graph_TheData1->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheData1->GetYaxis()->SetLabelSize(0.06);
   Graph_TheData1->GetYaxis()->SetTitleSize(0.072);
   Graph_TheData1->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheData1->GetYaxis()->SetTitleFont(132);
   Graph_TheData1->GetZaxis()->SetLabelFont(132);
   Graph_TheData1->GetZaxis()->SetLabelSize(0.06);
   Graph_TheData1->GetZaxis()->SetTitleSize(0.072);
   Graph_TheData1->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheData1->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_TheData1);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(115);
   graph->SetName("TheSig");
   graph->SetTitle("Projection of mass pdf");
   graph->SetFillColor(1);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#ff3333");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,828,0);
   graph->SetPoint(1,828,0.05104709027);
   graph->SetPoint(2,833,0.05104709027);
   graph->SetPoint(3,838,0.05924999135);
   graph->SetPoint(4,843,0.06960150033);
   graph->SetPoint(5,848,0.08292317105);
   graph->SetPoint(6,853,0.1004703318);
   graph->SetPoint(7,858,0.1242390231);
   graph->SetPoint(8,863,0.1575597894);
   graph->SetPoint(9,868,0.2063312523);
   graph->SetPoint(10,873,0.2818222071);
   graph->SetPoint(11,878,0.4078170964);
   graph->SetPoint(12,883,0.6419287779);
   graph->SetPoint(13,888,1.155383957);
   graph->SetPoint(14,890.5,1.680360241);
   graph->SetPoint(15,893,2.665220932);
   graph->SetPoint(16,894.25,3.518825558);
   graph->SetPoint(17,895.5,4.859276934);
   graph->SetPoint(18,896.125,5.836723521);
   graph->SetPoint(19,896.75,7.141732911);
   graph->SetPoint(20,897.375,8.938862953);
   graph->SetPoint(21,898,11.50401958);
   graph->SetPoint(22,898.625,14.8372642);
   graph->SetPoint(23,899.25,18.85325394);
   graph->SetPoint(24,899.875,23.60190585);
   graph->SetPoint(25,900.5,29.10959072);
   graph->SetPoint(26,901.125,35.37149323);
   graph->SetPoint(27,901.75,42.34469008);
   graph->SetPoint(28,902.375,49.94278909);
   graph->SetPoint(29,903,58.03298305);
   graph->SetPoint(30,904.25,74.93141066);
   graph->SetPoint(31,904.875,83.2627632);
   graph->SetPoint(32,905.5,91.15195749);
   graph->SetPoint(33,906.125,98.31266049);
   graph->SetPoint(34,906.75,104.4674918);
   graph->SetPoint(35,907.375,109.3657047);
   graph->SetPoint(36,908,112.8000813);
   graph->SetPoint(37,908.625,114.6214609);
   graph->SetPoint(38,909.25,114.7494824);
   graph->SetPoint(39,909.875,113.1784652);
   graph->SetPoint(40,910.5,109.9778271);
   graph->SetPoint(41,911.125,105.2869969);
   graph->SetPoint(42,911.75,99.30534202);
   graph->SetPoint(43,912.375,92.27812337);
   graph->SetPoint(44,913,84.4798561);
   graph->SetPoint(45,915.5,51.12737608);
   graph->SetPoint(46,916.125,43.44594648);
   graph->SetPoint(47,916.75,36.37251153);
   graph->SetPoint(48,917.375,30.00029926);
   graph->SetPoint(49,918,24.37845356);
   graph->SetPoint(50,918.625,19.51708656);
   graph->SetPoint(51,919.25,15.39402164);
   graph->SetPoint(52,919.875,11.96237648);
   graph->SetPoint(53,920.5,9.158220795);
   graph->SetPoint(54,921.125,6.907692909);
   graph->SetPoint(55,921.75,5.133141118);
   graph->SetPoint(56,922.375,3.75804222);
   graph->SetPoint(57,923,2.710618357);
   graph->SetPoint(58,924.25,1.348548666);
   graph->SetPoint(59,925.5,0.632088588);
   graph->SetPoint(60,928,0.1161287717);
   graph->SetPoint(61,933,0.001967363963);
   graph->SetPoint(62,938,9.870037055e-05);
   graph->SetPoint(63,943,1.537998066e-05);
   graph->SetPoint(64,948,3.978804427e-06);
   graph->SetPoint(65,953,1.37407835e-06);
   graph->SetPoint(66,958,5.72065089e-07);
   graph->SetPoint(67,963,2.714785355e-07);
   graph->SetPoint(68,968,1.419321061e-07);
   graph->SetPoint(69,973,7.994649355e-08);
   graph->SetPoint(70,978,4.777613803e-08);
   graph->SetPoint(71,983,2.995785266e-08);
   graph->SetPoint(72,988,1.954910301e-08);
   graph->SetPoint(73,993,1.319265767e-08);
   graph->SetPoint(74,998,9.162148966e-09);
   graph->SetPoint(75,1003,6.522695021e-09);
   graph->SetPoint(76,1008,4.745155763e-09);
   graph->SetPoint(77,1013,3.518380983e-09);
   graph->SetPoint(78,1018,2.653201225e-09);
   graph->SetPoint(79,1023,2.031179144e-09);
   graph->SetPoint(80,1028,1.576203095e-09);
   graph->SetPoint(81,1033,1.238207866e-09);
   graph->SetPoint(82,1038,9.835636742e-10);
   graph->SetPoint(83,1043,7.892485196e-10);
   graph->SetPoint(84,1048,6.392284339e-10);
   graph->SetPoint(85,1053,5.221594483e-10);
   graph->SetPoint(86,1058,4.298993151e-10);
   graph->SetPoint(87,1063,3.565259151e-10);
   graph->SetPoint(88,1068,2.976789126e-10);
   graph->SetPoint(89,1073,2.501113343e-10);
   graph->SetPoint(90,1078,2.113797392e-10);
   graph->SetPoint(91,1083,1.796272876e-10);
   graph->SetPoint(92,1088,1.534299707e-10);
   graph->SetPoint(93,1093,1.31686348e-10);
   graph->SetPoint(94,1098,1.135376291e-10);
   graph->SetPoint(95,1103,9.830916055e-11);
   graph->SetPoint(96,1108,8.546717812e-11);
   graph->SetPoint(97,1113,7.458655602e-11);
   graph->SetPoint(98,1118,6.532655349e-11);
   graph->SetPoint(99,1123,5.74124309e-11);
   graph->SetPoint(100,1128,5.062140999e-11);
   graph->SetPoint(101,1133,4.477187526e-11);
   graph->SetPoint(102,1138,3.971501216e-11);
   graph->SetPoint(103,1143,3.532829071e-11);
   graph->SetPoint(104,1148,3.151035629e-11);
   graph->SetPoint(105,1153,2.81770003e-11);
   graph->SetPoint(106,1158,2.525796512e-11);
   graph->SetPoint(107,1163,2.269439698e-11);
   graph->SetPoint(108,1168,2.043680526e-11);
   graph->SetPoint(109,1173,1.844341958e-11);
   graph->SetPoint(110,1178,1.667886101e-11);
   graph->SetPoint(111,1183,1.511306262e-11);
   graph->SetPoint(112,1183,1.511306262e-11);
   graph->SetPoint(113,1188,1.511306262e-11);
   graph->SetPoint(114,1188,0);
   
   TH1F *Graph_TheSig1 = new TH1F("Graph_TheSig1","Projection of mass pdf",115,792,1224);
   Graph_TheSig1->SetMinimum(0);
   Graph_TheSig1->SetMaximum(126.2244);
   Graph_TheSig1->SetDirectory(0);
   Graph_TheSig1->SetStats(0);
   Graph_TheSig1->SetLineWidth(2);
   Graph_TheSig1->SetMarkerStyle(20);
   Graph_TheSig1->GetXaxis()->SetNdivisions(505);
   Graph_TheSig1->GetXaxis()->SetLabelFont(132);
   Graph_TheSig1->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheSig1->GetXaxis()->SetLabelSize(0.06);
   Graph_TheSig1->GetXaxis()->SetTitleSize(0.072);
   Graph_TheSig1->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheSig1->GetXaxis()->SetTitleFont(132);
   Graph_TheSig1->GetYaxis()->SetNdivisions(505);
   Graph_TheSig1->GetYaxis()->SetLabelFont(132);
   Graph_TheSig1->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheSig1->GetYaxis()->SetLabelSize(0.06);
   Graph_TheSig1->GetYaxis()->SetTitleSize(0.072);
   Graph_TheSig1->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheSig1->GetYaxis()->SetTitleFont(132);
   Graph_TheSig1->GetZaxis()->SetLabelFont(132);
   Graph_TheSig1->GetZaxis()->SetLabelSize(0.06);
   Graph_TheSig1->GetZaxis()->SetTitleSize(0.072);
   Graph_TheSig1->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheSig1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TheSig1);
   
   graph->Draw("l");
   
   graph = new TGraph(76);
   graph->SetName("TheBkg");
   graph->SetTitle("Projection of mass pdf");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#9933cc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,828,0);
   graph->SetPoint(1,828,127.4459271);
   graph->SetPoint(2,833,127.4459271);
   graph->SetPoint(3,838,125.5474276);
   graph->SetPoint(4,843,123.6772091);
   graph->SetPoint(5,848,121.8348504);
   graph->SetPoint(6,853,120.0199363);
   graph->SetPoint(7,858,118.2320582);
   graph->SetPoint(8,863,116.4708132);
   graph->SetPoint(9,868,114.7358046);
   graph->SetPoint(10,873,113.0266415);
   graph->SetPoint(11,878,111.3429391);
   graph->SetPoint(12,883,109.6843179);
   graph->SetPoint(13,888,108.0504044);
   graph->SetPoint(14,893,106.4408305);
   graph->SetPoint(15,898,104.8552336);
   graph->SetPoint(16,903,103.2932566);
   graph->SetPoint(17,908,101.7545476);
   graph->SetPoint(18,913,100.23876);
   graph->SetPoint(19,918,98.74555235);
   graph->SetPoint(20,923,97.27458827);
   graph->SetPoint(21,928,95.82553642);
   graph->SetPoint(22,933,94.39807038);
   graph->SetPoint(23,938,92.99186861);
   graph->SetPoint(24,943,91.60661433);
   graph->SetPoint(25,948,90.24199551);
   graph->SetPoint(26,953,88.89770475);
   graph->SetPoint(27,958,87.57343923);
   graph->SetPoint(28,963,86.26890064);
   graph->SetPoint(29,968,84.98379512);
   graph->SetPoint(30,973,83.71783319);
   graph->SetPoint(31,978,82.47072967);
   graph->SetPoint(32,983,81.24220365);
   graph->SetPoint(33,988,80.03197837);
   graph->SetPoint(34,993,78.83978122);
   graph->SetPoint(35,998,77.66534366);
   graph->SetPoint(36,1003,76.50840111);
   graph->SetPoint(37,1008,75.36869297);
   graph->SetPoint(38,1013,74.2459625);
   graph->SetPoint(39,1018,73.1399568);
   graph->SetPoint(40,1023,72.05042672);
   graph->SetPoint(41,1028,70.97712684);
   graph->SetPoint(42,1033,69.91981538);
   graph->SetPoint(43,1038,68.87825417);
   graph->SetPoint(44,1043,67.85220858);
   graph->SetPoint(45,1048,66.8414475);
   graph->SetPoint(46,1053,65.84574323);
   graph->SetPoint(47,1058,64.86487147);
   graph->SetPoint(48,1063,63.89861128);
   graph->SetPoint(49,1068,62.946745);
   graph->SetPoint(50,1073,62.0090582);
   graph->SetPoint(51,1078,61.08533966);
   graph->SetPoint(52,1083,60.1753813);
   graph->SetPoint(53,1088,59.27897815);
   graph->SetPoint(54,1093,58.39592828);
   graph->SetPoint(55,1098,57.52603276);
   graph->SetPoint(56,1103,56.66909566);
   graph->SetPoint(57,1108,55.82492392);
   graph->SetPoint(58,1113,54.9933274);
   graph->SetPoint(59,1118,54.17411876);
   graph->SetPoint(60,1123,53.36711348);
   graph->SetPoint(61,1128,52.57212975);
   graph->SetPoint(62,1133,51.78898851);
   graph->SetPoint(63,1138,51.01751334);
   graph->SetPoint(64,1143,50.25753045);
   graph->SetPoint(65,1148,49.50886866);
   graph->SetPoint(66,1153,48.77135932);
   graph->SetPoint(67,1158,48.04483629);
   graph->SetPoint(68,1163,47.32913592);
   graph->SetPoint(69,1168,46.62409699);
   graph->SetPoint(70,1173,45.92956067);
   graph->SetPoint(71,1178,45.24537052);
   graph->SetPoint(72,1183,44.57137242);
   graph->SetPoint(73,1183,44.57137242);
   graph->SetPoint(74,1188,44.57137242);
   graph->SetPoint(75,1188,0);
   
   TH1F *Graph_TheBkg2 = new TH1F("Graph_TheBkg2","Projection of mass pdf",100,792,1224);
   Graph_TheBkg2->SetMinimum(0);
   Graph_TheBkg2->SetMaximum(140.1905);
   Graph_TheBkg2->SetDirectory(0);
   Graph_TheBkg2->SetStats(0);
   Graph_TheBkg2->SetLineWidth(2);
   Graph_TheBkg2->SetMarkerStyle(20);
   Graph_TheBkg2->GetXaxis()->SetNdivisions(505);
   Graph_TheBkg2->GetXaxis()->SetLabelFont(132);
   Graph_TheBkg2->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheBkg2->GetXaxis()->SetLabelSize(0.06);
   Graph_TheBkg2->GetXaxis()->SetTitleSize(0.072);
   Graph_TheBkg2->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheBkg2->GetXaxis()->SetTitleFont(132);
   Graph_TheBkg2->GetYaxis()->SetNdivisions(505);
   Graph_TheBkg2->GetYaxis()->SetLabelFont(132);
   Graph_TheBkg2->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheBkg2->GetYaxis()->SetLabelSize(0.06);
   Graph_TheBkg2->GetYaxis()->SetTitleSize(0.072);
   Graph_TheBkg2->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheBkg2->GetYaxis()->SetTitleFont(132);
   Graph_TheBkg2->GetZaxis()->SetLabelFont(132);
   Graph_TheBkg2->GetZaxis()->SetLabelSize(0.06);
   Graph_TheBkg2->GetZaxis()->SetTitleSize(0.072);
   Graph_TheBkg2->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheBkg2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TheBkg2);
   
   graph->Draw("l");
   
   graph = new TGraph(113);
   graph->SetName("TheMode");
   graph->SetTitle("Projection of mass pdf");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,828,0);
   graph->SetPoint(1,828,127.4969742);
   graph->SetPoint(2,833,127.4969742);
   graph->SetPoint(3,838,125.6066776);
   graph->SetPoint(4,843,123.7468106);
   graph->SetPoint(5,848,121.9177735);
   graph->SetPoint(6,853,120.1204067);
   graph->SetPoint(7,858,118.3562972);
   graph->SetPoint(8,863,116.628373);
   graph->SetPoint(9,868,114.9421358);
   graph->SetPoint(10,873,113.3084638);
   graph->SetPoint(11,878,111.7507562);
   graph->SetPoint(12,883,110.3262467);
   graph->SetPoint(13,888,109.2057884);
   graph->SetPoint(14,890.5,108.922958);
   graph->SetPoint(15,893,109.1060514);
   graph->SetPoint(16,894.25,109.561023);
   graph->SetPoint(17,895.5,110.5043343);
   graph->SetPoint(18,896.75,112.3911375);
   graph->SetPoint(19,897.375,113.9909972);
   graph->SetPoint(20,898,116.3592532);
   graph->SetPoint(21,898.625,119.4959663);
   graph->SetPoint(22,899.25,123.3157928);
   graph->SetPoint(23,899.875,127.8686492);
   graph->SetPoint(24,900.5,133.1809055);
   graph->SetPoint(25,901.125,139.2477457);
   graph->SetPoint(26,901.75,146.0262459);
   graph->SetPoint(27,902.375,153.4300132);
   graph->SetPoint(28,903,161.3262397);
   graph->SetPoint(29,904.25,177.8378223);
   graph->SetPoint(30,904.875,185.976296);
   graph->SetPoint(31,905.5,193.6729729);
   graph->SetPoint(32,906.125,200.6415194);
   graph->SetPoint(33,906.75,206.6045543);
   graph->SetPoint(34,907.375,211.3113303);
   graph->SetPoint(35,908,214.554629);
   graph->SetPoint(36,908.625,216.1852886);
   graph->SetPoint(37,909.25,216.1229477);
   graph->SetPoint(38,909.875,214.3619248);
   graph->SetPoint(39,910.5,210.9716372);
   graph->SetPoint(40,911.125,206.091513);
   graph->SetPoint(41,911.75,199.9209188);
   graph->SetPoint(42,912.375,192.705115);
   graph->SetPoint(43,913,184.7186161);
   graph->SetPoint(44,915.5,150.6167309);
   graph->SetPoint(45,916.125,142.7488271);
   graph->SetPoint(46,916.75,135.4892674);
   graph->SetPoint(47,917.375,128.9312793);
   graph->SetPoint(48,918,123.1240059);
   graph->SetPoint(49,918.625,118.0775588);
   graph->SetPoint(50,919.25,113.7697607);
   graph->SetPoint(51,919.875,110.1537285);
   graph->SetPoint(52,920.5,107.1655315);
   graph->SetPoint(53,921.125,104.7313072);
   graph->SetPoint(54,921.75,102.7734033);
   graph->SetPoint(55,923,99.98520663);
   graph->SetPoint(56,924.25,98.25883254);
   graph->SetPoint(57,925.5,97.17943242);
   graph->SetPoint(58,928,95.94166519);
   graph->SetPoint(59,933,94.40003775);
   graph->SetPoint(60,938,92.99196731);
   graph->SetPoint(61,943,91.60662971);
   graph->SetPoint(62,948,90.24199949);
   graph->SetPoint(63,953,88.89770612);
   graph->SetPoint(64,958,87.5734398);
   graph->SetPoint(65,963,86.26890091);
   graph->SetPoint(66,968,84.98379526);
   graph->SetPoint(67,973,83.71783327);
   graph->SetPoint(68,978,82.47072972);
   graph->SetPoint(69,983,81.24220368);
   graph->SetPoint(70,988,80.03197839);
   graph->SetPoint(71,993,78.83978124);
   graph->SetPoint(72,998,77.66534367);
   graph->SetPoint(73,1003,76.50840112);
   graph->SetPoint(74,1008,75.36869297);
   graph->SetPoint(75,1013,74.2459625);
   graph->SetPoint(76,1018,73.1399568);
   graph->SetPoint(77,1023,72.05042672);
   graph->SetPoint(78,1028,70.97712684);
   graph->SetPoint(79,1033,69.91981538);
   graph->SetPoint(80,1038,68.87825417);
   graph->SetPoint(81,1043,67.85220859);
   graph->SetPoint(82,1048,66.8414475);
   graph->SetPoint(83,1053,65.84574323);
   graph->SetPoint(84,1058,64.86487147);
   graph->SetPoint(85,1063,63.89861128);
   graph->SetPoint(86,1068,62.946745);
   graph->SetPoint(87,1073,62.0090582);
   graph->SetPoint(88,1078,61.08533966);
   graph->SetPoint(89,1083,60.1753813);
   graph->SetPoint(90,1088,59.27897815);
   graph->SetPoint(91,1093,58.39592828);
   graph->SetPoint(92,1098,57.52603276);
   graph->SetPoint(93,1103,56.66909566);
   graph->SetPoint(94,1108,55.82492392);
   graph->SetPoint(95,1113,54.9933274);
   graph->SetPoint(96,1118,54.17411876);
   graph->SetPoint(97,1123,53.36711348);
   graph->SetPoint(98,1128,52.57212975);
   graph->SetPoint(99,1133,51.78898851);
   graph->SetPoint(100,1138,51.01751334);
   graph->SetPoint(101,1143,50.25753045);
   graph->SetPoint(102,1148,49.50886866);
   graph->SetPoint(103,1153,48.77135932);
   graph->SetPoint(104,1158,48.04483629);
   graph->SetPoint(105,1163,47.32913592);
   graph->SetPoint(106,1168,46.62409699);
   graph->SetPoint(107,1173,45.92956067);
   graph->SetPoint(108,1178,45.24537053);
   graph->SetPoint(109,1183,44.57137242);
   graph->SetPoint(110,1183,44.57137242);
   graph->SetPoint(111,1188,44.57137242);
   graph->SetPoint(112,1188,0);
   
   TH1F *Graph_TheMode3 = new TH1F("Graph_TheMode3","Projection of mass pdf",113,792,1224);
   Graph_TheMode3->SetMinimum(0);
   Graph_TheMode3->SetMaximum(237.8038);
   Graph_TheMode3->SetDirectory(0);
   Graph_TheMode3->SetStats(0);
   Graph_TheMode3->SetLineWidth(2);
   Graph_TheMode3->SetMarkerStyle(20);
   Graph_TheMode3->GetXaxis()->SetNdivisions(505);
   Graph_TheMode3->GetXaxis()->SetLabelFont(132);
   Graph_TheMode3->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheMode3->GetXaxis()->SetLabelSize(0.06);
   Graph_TheMode3->GetXaxis()->SetTitleSize(0.072);
   Graph_TheMode3->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheMode3->GetXaxis()->SetTitleFont(132);
   Graph_TheMode3->GetYaxis()->SetNdivisions(505);
   Graph_TheMode3->GetYaxis()->SetLabelFont(132);
   Graph_TheMode3->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheMode3->GetYaxis()->SetLabelSize(0.06);
   Graph_TheMode3->GetYaxis()->SetTitleSize(0.072);
   Graph_TheMode3->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheMode3->GetYaxis()->SetTitleFont(132);
   Graph_TheMode3->GetZaxis()->SetLabelFont(132);
   Graph_TheMode3->GetZaxis()->SetLabelSize(0.06);
   Graph_TheMode3->GetZaxis()->SetTitleSize(0.072);
   Graph_TheMode3->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheMode3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_TheMode3);
   
   graph->Draw("l");
   
   grae = new TGraphAsymmErrors(70);
   grae->SetName("TheData");
   grae->SetTitle("Histogram of Data_plot__B_DTF_DM");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,835.5,117);
   grae->SetPointError(0,2.5,2.5,10.3282,11.3282);
   grae->SetPoint(1,840.5,131);
   grae->SetPointError(1,2.5,2.5,10.95644,11.95644);
   grae->SetPoint(2,845.5,124);
   grae->SetPointError(2,2.5,2.5,10.64675,11.64675);
   grae->SetPoint(3,850.5,125);
   grae->SetPointError(3,2.5,2.5,10.69151,11.69151);
   grae->SetPoint(4,855.5,129);
   grae->SetPointError(4,2.5,2.5,10.86882,11.86882);
   grae->SetPoint(5,860.5,130);
   grae->SetPointError(5,2.5,2.5,10.91271,11.91271);
   grae->SetPoint(6,865.5,124);
   grae->SetPointError(6,2.5,2.5,10.64675,11.64675);
   grae->SetPoint(7,870.5,119);
   grae->SetPointError(7,2.5,2.5,10.42016,11.42016);
   grae->SetPoint(8,875.5,100);
   grae->SetPointError(8,2.5,2.5,9.983255,11.03336);
   grae->SetPoint(9,880.5,124);
   grae->SetPointError(9,2.5,2.5,10.64675,11.64675);
   grae->SetPoint(10,885.5,108);
   grae->SetPointError(10,2.5,2.5,9.904326,10.90433);
   grae->SetPoint(11,890.5,101);
   grae->SetPointError(11,2.5,2.5,9.562306,10.56231);
   grae->SetPoint(12,895.5,109);
   grae->SetPointError(12,2.5,2.5,9.952272,10.95227);
   grae->SetPoint(13,900.5,116);
   grae->SetPointError(13,2.5,2.5,10.28193,11.28193);
   grae->SetPoint(14,905.5,220);
   grae->SetPointError(14,2.5,2.5,14.34082,15.34082);
   grae->SetPoint(15,910.5,188);
   grae->SetPointError(15,2.5,2.5,13.22042,14.22042);
   grae->SetPoint(16,915.5,153);
   grae->SetPointError(16,2.5,2.5,11.87942,12.87942);
   grae->SetPoint(17,920.5,117);
   grae->SetPointError(17,2.5,2.5,10.3282,11.3282);
   grae->SetPoint(18,925.5,99);
   grae->SetPointError(18,2.5,2.5,9.933044,10.9834);
   grae->SetPoint(19,930.5,103);
   grae->SetPointError(19,2.5,2.5,9.661201,10.6612);
   grae->SetPoint(20,935.5,97);
   grae->SetPointError(20,2.5,2.5,9.831854,10.88273);
   grae->SetPoint(21,940.5,74);
   grae->SetPointError(21,2.5,2.5,8.582844,9.641101);
   grae->SetPoint(22,945.5,96);
   grae->SetPointError(22,2.5,2.5,9.780867,10.83201);
   grae->SetPoint(23,950.5,83);
   grae->SetPointError(23,2.5,2.5,9.092044,10.14705);
   grae->SetPoint(24,955.5,90);
   grae->SetPointError(24,2.5,2.5,9.469177,10.522);
   grae->SetPoint(25,960.5,76);
   grae->SetPointError(25,2.5,2.5,8.698576,9.756061);
   grae->SetPoint(26,965.5,86);
   grae->SetPointError(26,2.5,2.5,9.255555,10.30959);
   grae->SetPoint(27,970.5,76);
   grae->SetPointError(27,2.5,2.5,8.698576,9.756061);
   grae->SetPoint(28,975.5,65);
   grae->SetPointError(28,2.5,2.5,8.041463,9.103628);
   grae->SetPoint(29,980.5,84);
   grae->SetPointError(29,2.5,2.5,9.146873,10.20155);
   grae->SetPoint(30,985.5,78);
   grae->SetPointError(30,2.5,2.5,8.812788,9.869531);
   grae->SetPoint(31,990.5,74);
   grae->SetPointError(31,2.5,2.5,8.582844,9.641101);
   grae->SetPoint(32,995.5,83);
   grae->SetPointError(32,2.5,2.5,9.092044,10.14705);
   grae->SetPoint(33,1000.5,65);
   grae->SetPointError(33,2.5,2.5,8.041463,9.103628);
   grae->SetPoint(34,1005.5,86);
   grae->SetPointError(34,2.5,2.5,9.255555,10.30959);
   grae->SetPoint(35,1010.5,79);
   grae->SetPointError(35,2.5,2.5,8.869343,9.925725);
   grae->SetPoint(36,1015.5,71);
   grae->SetPointError(36,2.5,2.5,8.406258,9.465736);
   grae->SetPoint(37,1020.5,76);
   grae->SetPointError(37,2.5,2.5,8.698576,9.756061);
   grae->SetPoint(38,1025.5,68);
   grae->SetPointError(38,2.5,2.5,8.225883,9.28666);
   grae->SetPoint(39,1030.5,74);
   grae->SetPointError(39,2.5,2.5,8.582844,9.641101);
   grae->SetPoint(40,1035.5,50);
   grae->SetPointError(40,2.5,2.5,7.047337,8.118225);
   grae->SetPoint(41,1040.5,55);
   grae->SetPointError(41,2.5,2.5,7.39358,8.461166);
   grae->SetPoint(42,1045.5,80);
   grae->SetPointError(42,2.5,2.5,8.925539,9.981567);
   grae->SetPoint(43,1050.5,61);
   grae->SetPointError(43,2.5,2.5,7.788779,8.852952);
   grae->SetPoint(44,1055.5,51);
   grae->SetPointError(44,2.5,2.5,7.117933,8.188122);
   grae->SetPoint(45,1060.5,93);
   grae->SetPointError(45,2.5,2.5,9.626284,10.67824);
   grae->SetPoint(46,1065.5,63);
   grae->SetPointError(46,2.5,2.5,7.916129,8.979274);
   grae->SetPoint(47,1070.5,67);
   grae->SetPointError(47,2.5,2.5,8.164873,9.226102);
   grae->SetPoint(48,1075.5,58);
   grae->SetPointError(48,2.5,2.5,7.593751,8.659564);
   grae->SetPoint(49,1080.5,54);
   grae->SetPointError(49,2.5,2.5,7.32564,8.39385);
   grae->SetPoint(50,1085.5,60);
   grae->SetPointError(50,2.5,2.5,7.724317,8.789023);
   grae->SetPoint(51,1090.5,67);
   grae->SetPointError(51,2.5,2.5,8.164873,9.226102);
   grae->SetPoint(52,1095.5,67);
   grae->SetPointError(52,2.5,2.5,8.164873,9.226102);
   grae->SetPoint(53,1100.5,59);
   grae->SetPointError(53,2.5,2.5,7.659312,8.724565);
   grae->SetPoint(54,1105.5,55);
   grae->SetPointError(54,2.5,2.5,7.39358,8.461166);
   grae->SetPoint(55,1110.5,60);
   grae->SetPointError(55,2.5,2.5,7.724317,8.789023);
   grae->SetPoint(56,1115.5,65);
   grae->SetPointError(56,2.5,2.5,8.041463,9.103628);
   grae->SetPoint(57,1120.5,68);
   grae->SetPointError(57,2.5,2.5,8.225883,9.28666);
   grae->SetPoint(58,1125.5,49);
   grae->SetPointError(58,2.5,2.5,6.976026,8.047634);
   grae->SetPoint(59,1130.5,64);
   grae->SetPointError(59,2.5,2.5,7.979042,9.041691);
   grae->SetPoint(60,1135.5,49);
   grae->SetPointError(60,2.5,2.5,6.976026,8.047634);
   grae->SetPoint(61,1140.5,46);
   grae->SetPointError(61,2.5,2.5,6.757581,7.831489);
   grae->SetPoint(62,1145.5,50);
   grae->SetPointError(62,2.5,2.5,7.047337,8.118225);
   grae->SetPoint(63,1150.5,50);
   grae->SetPointError(63,2.5,2.5,7.047337,8.118225);
   grae->SetPoint(64,1155.5,41);
   grae->SetPointError(64,2.5,2.5,6.376898,7.455185);
   grae->SetPoint(65,1160.5,42);
   grae->SetPointError(65,2.5,2.5,6.454831,7.53218);
   grae->SetPoint(66,1165.5,43);
   grae->SetPointError(66,2.5,2.5,6.531834,7.608278);
   grae->SetPoint(67,1170.5,39);
   grae->SetPointError(67,2.5,2.5,6.218102,7.298372);
   grae->SetPoint(68,1175.5,51);
   grae->SetPointError(68,2.5,2.5,7.117933,8.188122);
   grae->SetPoint(69,1180.5,47);
   grae->SetPointError(69,2.5,2.5,6.831172,7.904289);
   
   TH1F *Graph_TheData2 = new TH1F("Graph_TheData2","Histogram of Data_plot__B_DTF_DM",100,798,1218);
   Graph_TheData2->SetMinimum(12.52601);
   Graph_TheData2->SetMaximum(255.5967);
   Graph_TheData2->SetDirectory(0);
   Graph_TheData2->SetStats(0);
   Graph_TheData2->SetLineWidth(2);
   Graph_TheData2->SetMarkerStyle(20);
   Graph_TheData2->GetXaxis()->SetNdivisions(505);
   Graph_TheData2->GetXaxis()->SetLabelFont(132);
   Graph_TheData2->GetXaxis()->SetLabelOffset(0.01);
   Graph_TheData2->GetXaxis()->SetLabelSize(0.06);
   Graph_TheData2->GetXaxis()->SetTitleSize(0.072);
   Graph_TheData2->GetXaxis()->SetTitleOffset(0.95);
   Graph_TheData2->GetXaxis()->SetTitleFont(132);
   Graph_TheData2->GetYaxis()->SetNdivisions(505);
   Graph_TheData2->GetYaxis()->SetLabelFont(132);
   Graph_TheData2->GetYaxis()->SetLabelOffset(0.01);
   Graph_TheData2->GetYaxis()->SetLabelSize(0.06);
   Graph_TheData2->GetYaxis()->SetTitleSize(0.072);
   Graph_TheData2->GetYaxis()->SetTitleOffset(0.95);
   Graph_TheData2->GetYaxis()->SetTitleFont(132);
   Graph_TheData2->GetZaxis()->SetLabelFont(132);
   Graph_TheData2->GetZaxis()->SetLabelSize(0.06);
   Graph_TheData2->GetZaxis()->SetTitleSize(0.072);
   Graph_TheData2->GetZaxis()->SetTitleOffset(1.2);
   Graph_TheData2->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_TheData2);
   
   grae->Draw("p");
   TLatex *   tex = new TLatex(0.58,0.85,"#splitline{LHCb}{#it{B_{c}^{+}}#it{#rightarrow}#it{B_{s}^{#it{0}}}(#it{J}#kern[-0.2]{/}#kern[-0.13]{#it{#psi#phi}})#it{#pi^{+}}}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1D *frame_1c567430__2 = new TH1D("frame_1c567430__2","A RooPlot of "#DeltaM(B_{c}^{+})"",70,833,1183);
   frame_1c567430__2->SetBinContent(1,247.1079);
   frame_1c567430__2->SetMaximum(247.1079);
   frame_1c567430__2->SetEntries(1);
   frame_1c567430__2->SetDirectory(0);
   frame_1c567430__2->SetStats(0);
   frame_1c567430__2->SetLineWidth(2);
   frame_1c567430__2->SetMarkerStyle(20);
   frame_1c567430__2->GetXaxis()->SetTitle("#it{#Deltam} [MeV/#it{c}^{2}]");
   frame_1c567430__2->GetXaxis()->SetNdivisions(505);
   frame_1c567430__2->GetXaxis()->SetLabelFont(132);
   frame_1c567430__2->GetXaxis()->SetLabelOffset(0.02);
   frame_1c567430__2->GetXaxis()->SetLabelSize(0.06);
   frame_1c567430__2->GetXaxis()->SetTitleSize(0.072);
   frame_1c567430__2->GetXaxis()->SetTitleOffset(0.95);
   frame_1c567430__2->GetXaxis()->SetTitleFont(132);
   frame_1c567430__2->GetYaxis()->SetTitle("Candidates / (5.0 MeV/#it{c}^{2})");
   frame_1c567430__2->GetYaxis()->SetNdivisions(505);
   frame_1c567430__2->GetYaxis()->SetLabelFont(132);
   frame_1c567430__2->GetYaxis()->SetLabelOffset(0.01);
   frame_1c567430__2->GetYaxis()->SetLabelSize(0.06);
   frame_1c567430__2->GetYaxis()->SetTitleSize(0.072);
   frame_1c567430__2->GetYaxis()->SetTitleFont(132);
   frame_1c567430__2->GetZaxis()->SetLabelFont(132);
   frame_1c567430__2->GetZaxis()->SetLabelSize(0.06);
   frame_1c567430__2->GetZaxis()->SetTitleSize(0.072);
   frame_1c567430__2->GetZaxis()->SetTitleOffset(1.2);
   frame_1c567430__2->GetZaxis()->SetTitleFont(132);
   frame_1c567430__2->Draw("AXISSAME");
   MyCan->Modified();
   MyCan->cd();
   MyCan->SetSelected(MyCan);
}


==> figs/Fig3.C <==
{
//=========Macro generated from canvas: myCanvas/The combination You always wanted to do
//=========  (Wed Apr 15 12:00:42 2020) by ROOT version5.34/18
   TCanvas *myCanvas = new TCanvas("myCanvas", "The combination You always wanted to do",0,23,800,650);
   gStyle->SetOptStat(0);
   myCanvas->Range(6270.454,-4.011976,6276.866,10.35928);
   myCanvas->SetFillColor(0);
   myCanvas->SetBorderMode(0);
   myCanvas->SetBorderSize(2);
   myCanvas->SetLeftMargin(0.04);
   myCanvas->SetRightMargin(0.04);
   myCanvas->SetTopMargin(0.025);
   myCanvas->SetBottomMargin(0.14);
   myCanvas->SetFrameLineColor(0);
   myCanvas->SetFrameBorderMode(0);
   myCanvas->SetFrameLineColor(0);
   myCanvas->SetFrameBorderMode(0);
   
   TH2F *myPlot = new TH2F("myPlot","",20,6270.71,6276.61,20,-2,10);
   myPlot->SetStats(0);
   myPlot->GetXaxis()->SetTitle("#it{M(}#it{B_{c}^{#it{+}}}#it{)} [MeV/#it{c}^{2}]");
   myPlot->GetXaxis()->SetNdivisions(6);
   myPlot->GetXaxis()->SetLabelFont(132);
   myPlot->GetXaxis()->SetTitleSize(0.05);
   myPlot->GetXaxis()->SetTitleFont(132);
   myPlot->GetYaxis()->SetNdivisions(1);
   myPlot->GetYaxis()->SetAxisColor(0);
   myPlot->GetYaxis()->SetLabelColor(0);
   myPlot->GetYaxis()->SetLabelFont(132);
   myPlot->Draw("");
   TPave *pave = new TPave(6274.15,-0.5,6274.79,8.5,0,"br");
   pave->SetFillColor(17);
   pave->Draw();
   pave = new TPave(6274.15,-0.985,6274.79,8.5,0,"br");

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#ccccff");
   pave->SetFillColor(ci);
   pave->Draw();
   pave = new TPave(6274.2,-0.985,6274.74,8.5,0,"br");

   ci = TColor::GetColor("#ffcccc");
   pave->SetFillColor(ci);
   pave->Draw();
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(9);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(4);
   grae->SetLineWidth(3);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   grae->SetPoint(0,6274.47,0);
   grae->SetPointError(0,0.32,0.32,0,0);
   grae->SetPoint(1,6275.46,1);
   grae->SetPointError(1,0.78,0.78,0,0);
   grae->SetPoint(2,6274.08,2);
   grae->SetPointError(2,0.62,0.62,0,0);
   grae->SetPoint(3,6274.08,3);
   grae->SetPointError(3,0.6,0.6,0,0);
   grae->SetPoint(4,6274.29,4);
   grae->SetPointError(4,0.81,0.81,0,0);
   grae->SetPoint(5,6274.11,5);
   grae->SetPointError(5,0.47,0.47,0,0);
   grae->SetPoint(6,6274.61,6);
   grae->SetPointError(6,0.82,0.82,0,0);
   grae->SetPoint(7,6274.38,7);
   grae->SetPointError(7,0.86,0.86,0,0);
   grae->SetPoint(8,6273.78,8);
   grae->SetPointError(8,0.92,0.92,0,0);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,6272.522,6276.578);
   Graph_Graph1->SetMinimum(0);
   Graph_Graph1->SetMaximum(8.8);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   grae->SetHistogram(Graph_Graph1);
   
   grae->Draw("p");
   
   grae = new TGraphAsymmErrors(9);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(2);
   grae->SetLineWidth(3);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   grae->SetPoint(0,6274.47,0);
   grae->SetPointError(0,0.27,0.27,0,0);
   grae->SetPoint(1,6275.46,1);
   grae->SetPointError(1,0.66,0.66,0,0);
   grae->SetPoint(2,6274.08,2);
   grae->SetPointError(2,0.44,0.44,0,0);
   grae->SetPoint(3,6274.08,3);
   grae->SetPointError(3,0.53,0.53,0,0);
   grae->SetPoint(4,6274.29,4);
   grae->SetPointError(4,0.71,0.71,0,0);
   grae->SetPoint(5,6274.11,5);
   grae->SetPointError(5,0.27,0.27,0,0);
   grae->SetPoint(6,6274.61,6);
   grae->SetPointError(6,0.73,0.73,0,0);
   grae->SetPoint(7,6274.38,7);
   grae->SetPointError(7,0.18,0.18,0,0);
   grae->SetPoint(8,6273.78,8);
   grae->SetPointError(8,0.12,0.12,0,0);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,6273.293,6276.377);
   Graph_Graph2->SetMinimum(0);
   Graph_Graph2->SetMaximum(8.8);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   grae->SetHistogram(Graph_Graph2);
   
   grae->Draw("p");
   TLatex *   tex = new TLatex(6271.048,-0.12,"#it{B_{c}^{#it{+}}} combined mass ");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(6271.048,0.88,"#it{B_{c}^{#it{+}}}#it{#rightarrow}#it{B_{s}^{#it{0}}}(#it{J/}#kern[-0.2]{#it{#psi}}#it{#phi})#it{#pi^{#it{+}}}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(6271.048,1.88,"#it{B_{c}^{#it{+}}#rightarrowB_{s}^{#it{0}}(D_{s}^{#minus}#pi^{#it{+}})#pi^{#it{+}}}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(6271.048,2.88,"#it{B_{c}^{#it{+}}}#it{#rightarrowJ/}#kern[-0.2]{#it{#psi}}#it{D^{#it{0}}}(#it{K^{#minus}#pi^{#it{+}}})#it{K^{#it{+}}}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(6271.048,3.88,"#it{B_{c}^{#it{+}}}#it{#rightarrowJ/}#kern[-0.2]{#it{#psi}}#it{D_{s}^{#it{+}}}(#it{#pi^{#it{+}}#pi^{#minus}#pi^{#it{+}}})");
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(6271.048,4.88,"#it{B_{c}^{#it{+}}}#it{#rightarrowJ/}#kern[-0.2]{#it{#psi}}#it{D_{s}^{#it{+}}}(#it{K^{#it{+}}K^{#minus}#pi^{#it{+}}})");
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(6271.048,5.88,"#it{B_{c}^{#it{+}}}#it{#rightarrowJ/}#kern[-0.2]{#it{#psi}}#it{p#bar{p}#pi^{#it{+}}}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(6271.048,6.88,"#it{B_{c}^{#it{+}}}#it{#rightarrowJ/}#kern[-0.2]{#it{#psi}}#it{#pi^{#it{+}}#pi^{#minus}#pi^{#it{+}}}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(6271.048,7.88,"#it{B_{c}^{#it{+}}}#it{#rightarrowJ/}#kern[-0.2]{#it{#psi}}#it{#pi^{#it{+}}}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(6273.344,9,"LHCb");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   myCanvas->Modified();
   myCanvas->cd();
   myCanvas->SetSelected(myCanvas);
}


==> figs/Fig4.C <==
{
//=========Macro generated from canvas: myCanvas/The combination You always wanted to do
//=========  (Wed Apr 15 11:57:06 2020) by ROOT version5.34/18
   TCanvas *myCanvas = new TCanvas("myCanvas", "The combination You always wanted to do",0,23,800,450);
   gStyle->SetOptStat(0);
   myCanvas->Range(904.4435,-3.6,909.6065,4.4);
   myCanvas->SetFillColor(0);
   myCanvas->SetBorderMode(0);
   myCanvas->SetBorderSize(2);
   myCanvas->SetLeftMargin(0.04);
   myCanvas->SetRightMargin(0.04);
   myCanvas->SetTopMargin(0.05);
   myCanvas->SetBottomMargin(0.2);
   myCanvas->SetFrameLineColor(0);
   myCanvas->SetFrameBorderMode(0);
   myCanvas->SetFrameLineColor(0);
   myCanvas->SetFrameBorderMode(0);
   
   TH2F *myPlot = new TH2F("myPlot","",20,904.65,909.4,20,-2,4);
   myPlot->SetStats(0);
   myPlot->GetXaxis()->SetTitle("#it{#DeltaM} [MeV/#it{c}^{2}]");
   myPlot->GetXaxis()->SetNdivisions(6);
   myPlot->GetXaxis()->SetLabelFont(132);
   myPlot->GetXaxis()->SetLabelSize(0.06);
   myPlot->GetXaxis()->SetTitleSize(0.07);
   myPlot->GetXaxis()->SetTitleFont(132);
   myPlot->GetYaxis()->SetNdivisions(1);
   myPlot->GetYaxis()->SetAxisColor(0);
   myPlot->GetYaxis()->SetLabelColor(0);
   myPlot->GetYaxis()->SetLabelFont(132);
   myPlot->Draw("");
   TPave *pave = new TPave(907.3,-0.5,908.2,2.5,0,"br");
   pave->SetFillColor(17);
   pave->Draw();
   pave = new TPave(907.3,-0.985,908.2,2.5,0,"br");

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#ccccff");
   pave->SetFillColor(ci);
   pave->Draw();
   pave = new TPave(907.38,-0.985,908.12,2.5,0,"br");

   ci = TColor::GetColor("#ffcccc");
   pave->SetFillColor(ci);
   pave->Draw();
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(3);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(4);
   grae->SetLineWidth(3);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   grae->SetPoint(0,907.75,0);
   grae->SetPointError(0,0.45,0.45,0,0);
   grae->SetPoint(1,908.59,1);
   grae->SetPointError(1,0.66,0.66,0,0);
   grae->SetPoint(2,907.24,2);
   grae->SetPointError(2,0.54,0.54,0,0);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,906.445,909.505);
   Graph_Graph1->SetMinimum(0);
   Graph_Graph1->SetMaximum(2.2);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   grae->SetHistogram(Graph_Graph1);
   
   grae->Draw("p");
   
   grae = new TGraphAsymmErrors(3);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(2);
   grae->SetLineWidth(3);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   grae->SetPoint(0,907.75,0);
   grae->SetPointError(0,0.37,0.37,0,0);
   grae->SetPoint(1,908.59,1);
   grae->SetPointError(1,0.61,0.61,0,0);
   grae->SetPoint(2,907.24,2);
   grae->SetPointError(2,0.46,0.46,0,0);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,906.538,909.442);
   Graph_Graph2->SetMinimum(0);
   Graph_Graph2->SetMaximum(2.2);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   grae->SetHistogram(Graph_Graph2);
   
   grae->Draw("p");
   TLatex *   tex = new TLatex(904.8462,-0.12,"#it{#DeltaM}");

   ci = TColor::GetColor("#ff0000");
   tex->SetTextColor(ci);
   tex->SetTextFont(132);
   tex->SetTextSize(0.065);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(904.8462,0.88,"#it{B_{c}^{#it{+}}}#it{#rightarrow}#it{B_{s}^{#it{0}}}(#it{J/}#kern[-0.2]{#it{#psi}}#it{#phi})#it{#pi^{+}}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.065);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(904.8462,1.88,"#it{B_{c}^{#it{+}}}#it{#rightarrow}#it{B_{s}^{#it{0}}}(#it{D_{s}^{#minus}#pi^{#it{+}}})#it{#pi^{+}}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.065);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(906.73,3,"LHCb");
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->Draw();
   myCanvas->Modified();
   myCanvas->cd();
   myCanvas->SetSelected(myCanvas);
}

